Measurement of double-differential cross sections for mesonless charged-current muon neutrino interactions on argon with final-state protons using the MicroBooNE detector

Charged-current neutrino interactions with final states containing zero mesons and at least one proton are of high interest for current and future accelerator-based neutrino oscillation experiments. Using the Booster Neutrino Beam and the MicroBooNE detector at Fermi National Accelerator Laboratory, we have obtained the first double-differential cross section measurements of this channel for muon neutrino scattering on an argon target with a proton momentum threshold of 0.25 GeV/c. We also report a flux-averaged total cross section of $\sigma = (11.8 \pm 1.2) \times 10^{-38}$ cm$^2$ / Ar and several single-differential measurements which extend and improve upon previous results. Statistical and systematic uncertainties are quantified with a full treatment of correlations across 359 kinematic bins, including correlations between distributions describing different observables. The resulting data set provides the most detailed information obtained to date for testing models of mesonless neutrino-argon scattering.

==> anc/basic_data_release/calc_chi2.C <==
// Standard library includes
#include <fstream>
#include <iostream>
#include <sstream>
#include <string>

// ROOT includes
#include "TMatrixD.h"

TMatrixD load_matrix( const std::string& input_file_name ) {

  // Get the table of matrix element values
  std::ifstream matrix_table_file( input_file_name );

  // Peek at the file contents to decide whether we're working with
  // a matrix or a column vector
  std::string dummy;
  matrix_table_file >> dummy >> dummy >> dummy;
  bool is_matrix = ( dummy == "numYbins" );

  // Return to the beginning of the file for parsing
  matrix_table_file.seekg( 0 );

  // Get the matrix or vector dimensions from the header line(s)
  int num_x_bins, num_y_bins;

  matrix_table_file >> dummy >> num_x_bins;
  if ( is_matrix ) {
    matrix_table_file >> dummy >> num_y_bins;

    // Skip the next header line which contains the data column names
    std::getline( matrix_table_file, dummy );
  }
  else {
    num_y_bins = 1;
  }

  // Create a TMatrixD with the correct dimensions
  TMatrixD matrix( num_x_bins, num_y_bins );

  // Parse its contents from the remaining lines
  std::string line;
  while ( std::getline(matrix_table_file, line) ) {
    int bin1, bin2;
    double element;

    std::stringstream temp_ss( line );
    temp_ss >> bin1;
    if ( is_matrix ) {
      temp_ss >> bin2;
    }
    else {
      bin2 = 0;
    }
    temp_ss >> element;

    if ( bin1 < num_x_bins && bin2 < num_y_bins ) {
      matrix( bin1, bin2 ) = element;
    }
  }

  return matrix;
}

void calc_chi2() {

  // Load the column vector containing the prediction as a TMatrixD object
  TMatrixD pred = load_matrix( "vec_table_uBTune.txt" );

  // Load the matrices needed for the comparison of the prediction to data
  TMatrixD data = load_matrix( "vec_table_unfolded_signal.txt" );
  TMatrixD total_cov_mat = load_matrix( "mat_table_cov_total.txt" );
  TMatrixD A_C = load_matrix( "mat_table_add_smear.txt" );

  // Invert the total convariance matrix
  TMatrixD inv_cov_mat = total_cov_mat;
  inv_cov_mat.Invert();

  // Multiply the prediction by the additional smearing matrix
  TMatrixD A_C_times_pred( A_C, TMatrixD::kMult, pred );

  // Compute a vector of differences between the data and the smeared
  // prediction
  TMatrixD diff_vec = data;
  diff_vec -= A_C_times_pred;

  // Also compute the transpose of this vector
  TMatrixD diff_vec_tr = diff_vec;
  diff_vec_tr.T();

  // Multiply diff^{T} * covMat^{-1} * diff to get the chi-squared metric for
  // goodness-of-fit
  TMatrixD temp1( inv_cov_mat, TMatrixD::kMult, diff_vec );
  TMatrixD temp2( diff_vec_tr, TMatrixD::kMult, temp1 );

  // We'll now have a 1x1 matrix containing the chi-squared value
  double chi2 = temp2( 0, 0 );
  std::cout << "chi2 = " << chi2 << '\n';

}

int main() {
  calc_chi2();
  return 0;
}


==> anc/basic_data_release/calc_chi2.py <==
#!/usr/bin/env python

# The NumPy package is required to execute this script. Please see the
# official website for documentation: https://numpy.org/doc/stable/index.html
import numpy as np

########### Helper function to load the vectors and matrices
def load_matrix( input_file_name ):

  # Peek at the file contents to decide whether we're working with a matrix or
  # a column vector
  is_matrix = False
  with open( input_file_name ) as temp_file:
    word_count = 0
    for line in temp_file:
      for word in line.split():
        word_count += 1
        if ( word_count == 3 ):
          is_matrix = ( word == "numYbins" )
          break
      if ( word_count >= 3 ):
        break

  # Now start again from the beginning and parse header accordingly to get the
  # matrix or vector dimensions
  num_x_bins = 1
  num_y_bins = 1

  with open( input_file_name ) as temp_file:
    line_count = 0
    for line in temp_file:
      line_count += 1
      if ( line_count == 1 ):
        num_x_bins = int( line.split()[1] )
      elif ( is_matrix and line_count == 2 ):
        num_y_bins = int( line.split()[1] )
      else:
        break

  # Create the array with the right dimensions. Populate it with all zeros
  # to start
  result = np.zeros( (num_x_bins, num_y_bins) )

  # We're ready to parse the elements. Skip the header lines this time and
  # use the rest
  max_header_line = 1
  if ( is_matrix ):
    max_header_line = 3

  with open( input_file_name ) as matrix_table_file:
    line_count = 0
    for line in matrix_table_file:
      line_count += 1
      if ( line_count <= max_header_line ):
        continue
      split_line = line.split()
      bin1 = int( split_line[0] )
      bin2 = 0
      element = 0.
      if ( is_matrix ):
        bin2 = int( split_line[1] )
        element = float( split_line[2] )
      else:
        element = float( split_line[1] )

      if ( bin1 < num_x_bins and bin2 < num_y_bins ):
        result[ bin1 ][ bin2 ] = element

  return result

########### Code that evaluates chi^2

# Load the column vector containing the prediction as a numpy array
pred = load_matrix( "vec_table_uBTune.txt" )

# Load the matrices needed for the comparison of the prediction to data
data = load_matrix( "vec_table_unfolded_signal.txt" )
total_cov_mat = load_matrix( "mat_table_cov_total.txt" )
A_C = load_matrix( "mat_table_add_smear.txt" )

# Invert the total covariance matrix
inv_cov_mat = np.linalg.inv( total_cov_mat )

# Multiply the prediction by the additional smearing matrix
A_C_times_pred = np.matmul( A_C, pred )

# Compute a vector of differences between the data and the smeared prediction
diff_vec = np.subtract( data, A_C_times_pred )

# Also compute the transpose of this vector
diff_vec_tr = np.transpose( diff_vec )

# Multiply diff^{T} * covMat^{-1} * diff to get the chi-squared metric for
# goodness-of-fit
temp1 = np.matmul( inv_cov_mat, diff_vec )
temp2 = np.matmul( diff_vec_tr, temp1 )

# We'll now have a 1x1 matrix containing the chi-squared value
chi2 = temp2[0][0]
chi2_str = np.format_float_positional( chi2, precision=2, unique=False )
print( "chi2 = " + chi2_str )


==> anc/basic_data_release/microboone_numu_flux.txt <==
# BNB muon-neutrino flux at the MicroBooNE detector with the BNB running in neutrino mode. The flux is in units of number of neutrinos per cm^2 for an exposure of 1.592e+20 protons on target. The first two number in a row show the bin edges (neutrino energy in GeV), while the third number is the neutrino flux.
0, 0.05, 4.92544e+08
0.05, 0.1, 1.89066e+09
0.1, 0.15, 2.44421e+09
0.15, 0.2, 2.91236e+09
0.2, 0.25, 3.61745e+09
0.25, 0.3, 3.98637e+09
0.3, 0.35, 4.26238e+09
0.35, 0.4, 4.46389e+09
0.4, 0.45, 4.72023e+09
0.45, 0.5, 4.92222e+09
0.5, 0.55, 5.03407e+09
0.55, 0.6, 5.04208e+09
0.6, 0.65, 4.97703e+09
0.65, 0.7, 4.92587e+09
0.7, 0.75, 4.8751e+09
0.75, 0.8, 4.76129e+09
0.8, 0.85, 4.58316e+09
0.85, 0.9, 4.39217e+09
0.9, 0.95, 4.20125e+09
0.95, 1, 3.97732e+09
1, 1.05, 3.77124e+09
1.05, 1.1, 3.53281e+09
1.1, 1.15, 3.28751e+09
1.15, 1.2, 3.0546e+09
1.2, 1.25, 2.83217e+09
1.25, 1.3, 2.57803e+09
1.3, 1.35, 2.34652e+09
1.35, 1.4, 2.10236e+09
1.4, 1.45, 1.85976e+09
1.45, 1.5, 1.62091e+09
1.5, 1.55, 1.41211e+09
1.55, 1.6, 1.21925e+09
1.6, 1.65, 1.0362e+09
1.65, 1.7, 8.73529e+08
1.7, 1.75, 7.38243e+08
1.75, 1.8, 6.11492e+08
1.8, 1.85, 5.07337e+08
1.85, 1.9, 4.10277e+08
1.9, 1.95, 3.34644e+08
1.95, 2, 2.70411e+08
2, 2.05, 2.15836e+08
2.05, 2.1, 1.76473e+08
2.1, 2.15, 1.45358e+08
2.15, 2.2, 1.1527e+08
2.2, 2.25, 9.90896e+07
2.25, 2.3, 8.52773e+07
2.3, 2.35, 7.38661e+07
2.35, 2.4, 6.44309e+07
2.4, 2.45, 5.85384e+07
2.45, 2.5, 5.3078e+07
2.5, 2.55, 4.90472e+07
2.55, 2.6, 4.60699e+07
2.6, 2.65, 4.42574e+07
2.65, 2.7, 4.28918e+07
2.7, 2.75, 4.11151e+07
2.75, 2.8, 3.82788e+07
2.8, 2.85, 3.77446e+07
2.85, 2.9, 3.65919e+07
2.9, 2.95, 3.58925e+07
2.95, 3, 3.34044e+07
3, 3.05, 3.2049e+07
3.05, 3.1, 3.10074e+07
3.1, 3.15, 3.1785e+07
3.15, 3.2, 2.97035e+07
3.2, 3.25, 2.87819e+07
3.25, 3.3, 2.81035e+07
3.3, 3.35, 2.67015e+07
3.35, 3.4, 2.65811e+07
3.4, 3.45, 2.55155e+07
3.45, 3.5, 2.48278e+07
3.5, 3.55, 2.44332e+07
3.55, 3.6, 2.28545e+07
3.6, 3.65, 2.21971e+07
3.65, 3.7, 2.1078e+07
3.7, 3.75, 2.06122e+07
3.75, 3.8, 2.00581e+07
3.8, 3.85, 1.81843e+07
3.85, 3.9, 1.74887e+07
3.9, 3.95, 1.66799e+07
3.95, 4, 1.64523e+07
4, 4.05, 1.55457e+07
4.05, 4.1, 1.5356e+07
4.1, 4.15, 1.39368e+07
4.15, 4.2, 1.34038e+07
4.2, 4.25, 1.24599e+07
4.25, 4.3, 1.19725e+07
4.3, 4.35, 1.18597e+07
4.35, 4.4, 1.13837e+07
4.4, 4.45, 1.09077e+07
4.45, 4.5, 1.05582e+07
4.5, 4.55, 9.16137e+06
4.55, 4.6, 9.22129e+06
4.6, 4.65, 8.65399e+06
4.65, 4.7, 7.9764e+06
4.7, 4.75, 7.75966e+06
4.75, 4.8, 7.18408e+06
4.8, 4.85, 6.73098e+06
4.85, 4.9, 6.40431e+06
4.9, 4.95, 6.07857e+06
4.95, 5, 5.43618e+06
5, 5.05, 5.24592e+06
5.05, 5.1, 4.93755e+06
5.1, 5.15, 4.64148e+06
5.15, 5.2, 4.45764e+06
5.2, 5.25, 4.13457e+06
5.25, 5.3, 3.9884e+06
5.3, 5.35, 3.50637e+06
5.35, 5.4, 3.35139e+06
5.4, 5.45, 3.21936e+06
5.45, 5.5, 3.40673e+06
5.5, 5.55, 2.78167e+06
5.55, 5.6, 2.91287e+06
5.6, 5.65, 2.92959e+06
5.65, 5.7, 2.17844e+06
5.7, 5.75, 1.93646e+06
5.75, 5.8, 1.90882e+06
5.8, 5.85, 1.72019e+06
5.85, 5.9, 1.55302e+06
5.9, 5.95, 1.41571e+06
5.95, 6, 1.27656e+06
6, 6.05, 1.1948e+06
6.05, 6.1, 1.01098e+06
6.1, 6.15, 969534
6.15, 6.2, 810245
6.2, 6.25, 659234
6.25, 6.3, 546751
6.3, 6.35, 511249
6.35, 6.4, 391682
6.4, 6.45, 302001
6.45, 6.5, 276934
6.5, 6.55, 205180
6.55, 6.6, 162341
6.6, 6.65, 124010
6.65, 6.7, 82297.6
6.7, 6.75, 38330.4
6.75, 6.8, 0


==> anc/basic_data_release/vec_table_uBTune.txt <==
numXbins 359
0  3.90933979281507193e-01
1  2.47635443214962392e-01
2  2.19660077359478068e-01
3  2.08259402456746651e-01
4  1.51489259010021554e-01
5  1.83330691650781669e-01
6  1.20900766474933405e-01
7  2.23768756458988277e-01
8  1.88213779800348563e-01
9  1.74078294334819722e-01
10  1.71255460207337090e-01
11  1.36892876699007404e-01
12  1.68253682758422091e-01
13  1.19390315096964170e-01
14  2.28100605625675190e-01
15  2.54923772852529762e-01
16  2.28108039504541088e-01
17  3.12862463509243238e-01
18  1.90454982799030365e-01
19  2.48871797154967878e-01
20  1.68543428053392896e-01
21  8.67381650711980395e-02
22  2.90072458918792186e-01
23  8.21390531819814140e-01
24  3.27086384154793630e-01
25  3.30656406586437690e-01
26  2.24496154658236413e-01
27  6.71068286932265112e-02
28  2.00822061406482705e-01
29  7.72895982370273460e-01
30  7.85590868093326788e-01
31  1.06240092850149837e+00
32  6.07861127838916770e-01
33  5.18689366960418674e-01
34  1.62014413558990572e-01
35  3.71265463090049264e-01
36  6.59088209992864993e-01
37  4.87580923474820960e-01
38  5.52426608307312716e-01
39  1.92211536301428954e-01
40  1.14624243600321507e+00
41  6.74660898628747563e-01
42  8.62538556526283751e-01
43  6.47355307189580675e-01
44  4.80220262463839587e-01
45  1.41175512575673601e+00
46  1.35028539591087987e-01
47  2.85873488230375616e-01
48  6.57852927870021920e-01
49  6.09531117639712683e-01
50  4.07963595587124861e-01
51  9.22945366508275550e-02
52  1.86407792562399088e-01
53  3.81191791888346343e-01
54  6.23947803361001085e-01
55  4.62076934530771588e-01
56  6.56299099846755163e-01
57  4.74708481164805796e-01
58  1.60918633758423801e-01
59  2.90108825026019812e-01
60  2.93795499782495639e-01
61  5.38830522683011903e-01
62  3.80356750048707559e-01
63  3.87062830159328797e-01
64  3.90082944517358032e-01
65  3.75656015953107436e-01
66  1.99492588094184575e-01
67  2.19721369527713595e-01
68  2.25058046911374737e-01
69  2.69453855069640758e-01
70  3.65417460060510513e-01
71  4.24022266725617658e-01
72  4.46612314714000147e-01
73  4.40428882984514158e-01
74  2.87336578799232356e-01
75  5.62474049959688527e-01
76  6.81340743901073465e-01
77  6.19975576909208459e-01
78  7.81702153128479460e-01
79  9.85965759579987111e-01
80  1.17142750067128265e+00
81  2.38484697140136248e+00
82  2.59240752519768991e+00
83  2.24623857491748291e+00
84  1.97998884680860998e+00
85  1.66031722066258647e+00
86  1.39084816989700544e+00
87  9.17332221231394240e-01
88  1.10488583000297358e+00
89  3.20573948957456611e-01
90  3.27344892855842118e-01
91  9.47534628338002199e-02
92  2.90302592685694139e-01
93  5.58339770377706213e-01
94  5.56146817573249463e-01
95  4.20964410833379987e-01
96  2.89521720360067625e-01
97  1.77574436803721342e-01
98  9.04860112098778840e-02
99  4.97113939376759226e-02
100  2.86558575119910230e-01
101  5.74582907964764966e-01
102  6.14425866179892477e-01
103  4.94782061909253168e-01
104  3.88306329355315283e-01
105  2.72468175387773903e-01
106  1.91196623521607934e-01
107  8.43383948126130989e-02
108  5.29541182543230293e-02
109  2.93812569050125871e-01
110  6.12955637771319339e-01
111  6.97034940186288199e-01
112  6.45750213756443481e-01
113  6.28611186364785079e-01
114  5.34374096058495618e-01
115  4.23133310242622074e-01
116  2.73043266067704682e-01
117  2.03020690115374103e-01
118  1.04835139794240001e-01
119  6.98795361660482783e-02
120  3.00753763815552411e-01
121  6.38968655287573184e-01
122  7.24799901258254331e-01
123  6.84741888418404887e-01
124  6.73549610728441439e-01
125  6.75900512412593080e-01
126  8.40371240318475987e-01
127  7.02972903256015913e-01
128  5.85695839215621405e-01
129  3.91785326284686819e-01
130  9.23147325815867753e-02
131  8.62784313811340353e-01
132  1.24840858797811904e+00
133  1.32099741166086559e+00
134  1.00924162422568120e+00
135  1.04948326686731330e+00
136  8.39620097328497961e-01
137  6.36095274034517821e-01
138  2.64484178696368755e-01
139  4.13216776088562610e-01
140  5.09968241802983502e-01
141  4.78802179660971883e-01
142  5.64285425531558471e-01
143  4.25109411775775936e-01
144  2.99552898915739385e-01
145  1.21703850568429417e-01
146  2.12040551792421955e-01
147  3.05190114289925041e-01
148  3.51038967042723582e-01
149  4.93609945883584034e-01
150  3.69846352431518199e-01
151  2.59747169272112055e-01
152  6.89887323670539676e-02
153  1.40931580300978077e-01
154  3.19118467958735108e-01
155  5.01932781623528168e-01
156  9.95230115774069835e-01
157  1.21624511821490988e+00
158  9.13291729539197017e-01
159  4.88104526842165487e-02
160  3.15935113634344789e-01
161  5.43745286899852687e-01
162  9.31087263966439815e-01
163  1.72325315125138756e+00
164  1.93917204025065826e+00
165  2.57735747793172099e+00
166  2.58697655556990291e+00
167  1.95421166179506955e+00
168  1.70521724194646507e+00
169  9.77036232956638551e-01
170  5.37183554106932970e-01
171  2.95620765302884558e-01
172  5.53583671409821829e-02
173  3.04355682004011849e-02
174  1.86416692289783581e-01
175  3.00235132003780381e-01
176  5.27323073876539539e-01
177  7.31192230348377326e-01
178  6.32119926788052400e-01
179  6.53122056963006403e-01
180  6.59293681697945888e-01
181  5.93863894656279312e-01
182  7.29383640555033241e-01
183  5.47254053769164028e-01
184  3.00554413952697441e-01
185  1.72273558649077035e-01
186  3.42832789957289927e-02
187  1.68720688622944030e-02
188  1.11244431192491874e-01
189  1.91666394453925554e-01
190  3.18748451775361152e-01
191  8.38661430717674294e-01
192  1.12040746935263202e+00
193  1.68439129293907164e+00
194  1.68801391487869590e+00
195  1.16681346673016728e+00
196  8.20908359727040127e-01
197  3.37258326558156463e-01
198  1.90324959401681426e-01
199  1.03646384733638353e-01
200  1.99571111015730863e-02
201  4.15422860066611485e-02
202  6.42334895924628335e-02
203  1.17502754638487736e-01
204  2.01367186139142812e-01
205  3.11878850478467251e-01
206  3.07757963320097638e-01
207  2.15526371910665093e-01
208  1.16514733766337530e-01
209  6.71771512189147102e-02
210  4.07991131959761152e-02
211  5.52652201197386894e-01
212  4.82791631557334344e-01
213  6.39854893875090980e-01
214  8.70799928315530436e-01
215  1.18713725185875818e+00
216  1.63435862359110251e+00
217  2.13218528229599569e+00
218  2.19083192233455781e+00
219  1.87604479156724135e+00
220  1.46671764877647592e+00
221  1.10041717825650132e+00
222  8.02454086134232081e-01
223  5.74484144235757777e-01
224  6.80235581441513637e-01
225  5.73756895782119414e-01
226  1.86599125065494609e+00
227  2.71989746881275396e+00
228  2.47363057489976512e+00
229  1.49465888552997006e+00
230  2.21005093185339385e+00
231  1.67013734694300875e+00
232  1.56823452279627995e+00
233  8.34485379851305109e-01
234  4.89973549048215939e-01
235  2.90148359265735123e-01
236  8.26747046139544306e-02
237  1.87966352633127443e-01
238  5.50525911507663612e-01
239  1.02753281372832905e+00
240  1.11013153528993436e+00
241  8.40547996211407078e-01
242  5.29455177674493349e-01
243  3.35601301606155089e-01
244  2.11190885382048499e-01
245  1.38216881834279631e-01
246  1.45802054768419981e-01
247  4.04882773103367344e-01
248  5.57841967705841824e-01
249  9.08823597847119302e-01
250  1.03742095536545231e+00
251  7.13260836905161733e-01
252  6.79236910543229655e-01
253  5.99181657830494374e-01
254  4.72698958879369580e-01
255  3.35153971364472281e-01
256  2.22294086247358830e-01
257  2.47544676491255888e-01
258  4.20749396751435190e-01
259  4.93967557793376200e-01
260  5.85982254977367889e-01
261  6.28228358698237566e-01
262  6.13183167965933307e-01
263  5.49758057076007778e-01
264  5.12022191147542105e-01
265  4.26216640069794483e-01
266  3.35982683243012947e-01
267  2.86888850181838351e-01
268  2.16783025022903975e-01
269  1.25688639059910817e-01
270  1.31359411676068766e-01
271  1.41189760852786450e-01
272  1.62940423726963018e-01
273  1.55928360841453756e-01
274  1.67466549086558197e-01
275  1.85548922658868992e-01
276  2.20282177889289582e-01
277  2.33240116250981122e-01
278  2.53184261065910354e-01
279  2.85933206847217070e-01
280  3.11892880901857517e-01
281  3.50742828124011474e-01
282  3.97543720744074514e-01
283  4.41429250624998548e-01
284  5.07208497225025701e-01
285  5.83713201383490810e-01
286  7.09903351558937912e-01
287  8.52732662702852751e-01
288  1.02097150313116880e+00
289  1.31609076708121631e+00
290  1.67159166326857056e+00
291  1.39573393798088752e+00
292  7.86169606362143725e-01
293  8.13728878704291003e-01
294  8.50860408995036344e-01
295  8.27754314334056884e-01
296  7.06179915320349405e-01
297  3.67172922015605974e-01
298  6.86211865061165105e-02
299  1.38091103185812525e-01
300  1.76569012385775298e-01
301  2.24789023285686507e-01
302  2.85880262835515264e-01
303  3.90562602495834243e-01
304  5.16009194760577494e-01
305  6.73029058903570454e-01
306  9.38729678724228522e-01
307  8.67858294616243531e-01
308  1.13780079263181277e+00
309  1.49907221961110571e+00
310  1.96481985546489391e+00
311  2.34304959999481310e+00
312  1.22018924513865956e+00
313  1.26677569449913618e+00
314  6.20800414498271724e-01
315  6.07588046813504645e-01
316  6.32461997480456173e-01
317  6.18267881605471525e-01
318  1.21756974602181334e+00
319  1.36101635876789850e+00
320  1.40963895234918390e+00
321  1.46542375383358636e+00
322  1.41150268617132335e+00
323  1.39054504779687504e+00
324  1.42626697413157832e+00
325  1.35794810510540498e+00
326  1.23225867898215258e+00
327  1.04442234170182457e+00
328  8.62221126221126233e-01
329  6.87296170537281648e-01
330  5.37439941130269050e-01
331  4.32861001454611372e-01
332  3.54554281232558943e-01
333  5.94281694916639625e-01
334  2.98840079639759337e-01
335  3.71174835506632883e-01
336  4.41289630137042976e-01
337  4.82004683653100452e-01
338  5.16471860951142170e-01
339  5.30568160248365395e-01
340  5.36434055264787157e-01
341  5.47138871328436971e-01
342  5.26220400418036971e-01
343  5.07504643184152449e-01
344  5.25751914687248467e-01
345  5.02304401397460687e-01
346  5.15497114811462764e-01
347  9.85695209159976549e-01
348  9.56084507324978072e-01
349  8.96958963679789778e-01
350  8.59528526627089562e-01
351  8.15080110932174806e-01
352  7.55934815012916594e-01
353  6.91557815221385042e-01
354  6.44931337948087102e-01
355  5.72764866834106101e-01
356  5.16624313149324665e-01
357  8.90085090219589814e-01
358  7.06391590196721375e-01

==> anc/basic_data_release/vec_table_unfolded_signal.txt <==
numXbins 359
0  4.91094644205696318e-01
1  3.04822270011429752e-01
2  2.48869775165916518e-01
3  2.24909920653458884e-01
4  1.46793947986157136e-01
5  1.90867879714332056e-01
6  7.14057533731938671e-02
7  2.80764303708285701e-01
8  2.60456440492138175e-01
9  2.33098362517730529e-01
10  2.57920752421829158e-01
11  1.85724590865094130e-01
12  1.82595754856991643e-01
13  9.09657281549274832e-02
14  2.64222192749585361e-01
15  3.62164273614060284e-01
16  3.20094127231819570e-01
17  4.38094122248092688e-01
18  2.28145869769009579e-01
19  2.58626761192785881e-01
20  1.29577710409121416e-01
21  6.48682319998865470e-02
22  4.24334888051206893e-01
23  1.12203162112945964e+00
24  4.05819753024943441e-01
25  3.81651528080243385e-01
26  1.88103821084566164e-01
27  8.85509881775206897e-02
28  3.24766142944567238e-01
29  9.86258695229528248e-01
30  1.04462737882531065e+00
31  1.11785151335727484e+00
32  6.18211366459203382e-01
33  3.91784713774825932e-01
34  1.50680963074494856e-01
35  4.74374193370838249e-01
36  7.40421661000983722e-01
37  4.86835688630990915e-01
38  4.46160707986365868e-01
39  1.51160373536812637e-01
40  1.10021079650339537e+00
41  7.71132893336767711e-01
42  8.27910613756331903e-01
43  4.04862022129627297e-01
44  6.12207355954720756e-01
45  1.39952384295088672e+00
46  2.15483946605282611e-01
47  4.80640740804047339e-01
48  7.76735910984618916e-01
49  6.38579021199481400e-01
50  4.79187206456556658e-01
51  1.20277124547632883e-01
52  1.74508350305856125e-01
53  3.10585882979410199e-01
54  9.22841459311690371e-01
55  4.84438491050594666e-01
56  6.96827277648829124e-01
57  6.26853515423067442e-01
58  1.67999391252237146e-01
59  2.44498545358922265e-01
60  1.99871759827034784e-01
61  6.49743676264522119e-01
62  3.70120000250206582e-01
63  4.28202852297508874e-01
64  3.82200930645316350e-01
65  4.07967195725161380e-01
66  1.47553814626075697e-01
67  1.93374042564241538e-01
68  2.65580769955155949e-01
69  2.47675019795066093e-01
70  4.01888545079914783e-01
71  4.49927515794584731e-01
72  4.55715760026759509e-01
73  3.60173697459424735e-01
74  3.25719057154821579e-01
75  8.32012439793963887e-01
76  9.36771628257233813e-01
77  6.08650155915410718e-01
78  7.67935987524369423e-01
79  9.59495255225131904e-01
80  1.21312425181150663e+00
81  2.74328587386899292e+00
82  3.02964721704051865e+00
83  2.47386405048327118e+00
84  2.10790988516388245e+00
85  1.60642212302569121e+00
86  1.40825290141313531e+00
87  8.79281711600101490e-01
88  1.11121907557720911e+00
89  3.15537113856658336e-01
90  4.85978456123857594e-01
91  1.67965965445597942e-01
92  3.23287860905149771e-01
93  6.43287490780223292e-01
94  6.04634771806335181e-01
95  5.25852416538456491e-01
96  2.93084407506560618e-01
97  1.62496212515680055e-01
98  4.36538660637022166e-02
99  5.46105457781518588e-02
100  3.14244993731245481e-01
101  6.62702275814921582e-01
102  7.35243855403783120e-01
103  5.08067395945827505e-01
104  3.82539171916866649e-01
105  2.79545206275929214e-01
106  1.75370922410724051e-01
107  7.54813258750666322e-02
108  6.10679527733491087e-02
109  2.86084867779584473e-01
110  7.26043786590096274e-01
111  9.12002073383373468e-01
112  6.75803870418924313e-01
113  6.88352669074959289e-01
114  5.01146914685518530e-01
115  4.84746589264462457e-01
116  2.55534113926024764e-01
117  1.75133814142479388e-01
118  8.47860556961534811e-02
119  1.39498531659015629e-01
120  2.54860788991592035e-01
121  7.13412679151666507e-01
122  8.10613048317248897e-01
123  7.61275874849556944e-01
124  7.58778575597407245e-01
125  6.44691723883736967e-01
126  9.22440639964099640e-01
127  6.92403370617730496e-01
128  5.81622281592395263e-01
129  5.00353325028319751e-01
130  1.69193888011461652e-01
131  9.14284406494695334e-01
132  1.46634149146604331e+00
133  1.56043800980166081e+00
134  1.19778229397148728e+00
135  1.16791631814814001e+00
136  9.13934543451323078e-01
137  6.88656349431812420e-01
138  3.22371151932020039e-01
139  4.55912896227718634e-01
140  5.18788017787264688e-01
141  5.16521151909578702e-01
142  5.69907538373200517e-01
143  4.76233309248898007e-01
144  3.34796584288079013e-01
145  1.35446850888786274e-01
146  1.58613145867618238e-01
147  3.08698690083891669e-01
148  3.41411785952600300e-01
149  4.57867263246822476e-01
150  3.80306350344551791e-01
151  2.92365965006503026e-01
152  4.10508144906312628e-02
153  1.25490396998016257e-01
154  2.88190776905102031e-01
155  5.46530993150238786e-01
156  9.64179597530895105e-01
157  1.34784349670826265e+00
158  1.05625897044308981e+00
159  8.33614251001507517e-02
160  2.47919244876054212e-01
161  6.28395342740278418e-01
162  9.56078562343306126e-01
163  1.77836835824612449e+00
164  2.35266194039467802e+00
165  3.09022454285101222e+00
166  2.63599859515762258e+00
167  2.10226489165598940e+00
168  1.87496747717039258e+00
169  8.98612163104562267e-01
170  4.94190606756381767e-01
171  3.44892614882482906e-01
172  2.87608932463665132e-02
173  7.92965217022854052e-02
174  1.57810771964124824e-01
175  3.83932567359692389e-01
176  5.54231039550770910e-01
177  6.95829803825135373e-01
178  6.14223516838118822e-01
179  8.12114047891922652e-01
180  8.03079133127382550e-01
181  6.03019493555439490e-01
182  8.27214087604741466e-01
183  4.92051727612961898e-01
184  2.58034839198475863e-01
185  2.02595128688259518e-01
186  2.07711095418952434e-02
187  1.66050951924576959e-02
188  7.30433435581302054e-02
189  2.30468733359646294e-01
190  3.61430401572515325e-01
191  8.92320713852152170e-01
192  1.53518781261732906e+00
193  2.00711712251647834e+00
194  1.65966694276071003e+00
195  1.27376042694735170e+00
196  9.42673338865412491e-01
197  2.96784475936399950e-01
198  2.18007413644246723e-01
199  1.13569208365346452e-01
200  7.27005961982408588e-03
201  1.92448867761103141e-02
202  5.55975554926360360e-02
203  9.96759303003691144e-02
204  2.05983699726494940e-01
205  3.60370558095428839e-01
206  2.70670139295933754e-01
207  2.31448049992653032e-01
208  9.65626802766925557e-02
209  5.38464565084547792e-02
210  4.14293213963794829e-02
211  4.78865540876118434e-01
212  3.52808949884600209e-01
213  4.74687773177747130e-01
214  6.79012352403855046e-01
215  1.05539973560721423e+00
216  1.57050585403914100e+00
217  2.13920677866200482e+00
218  2.33345313667739562e+00
219  2.31073409914662165e+00
220  1.92543892047448506e+00
221  1.41941541494590928e+00
222  1.02119006265594869e+00
223  8.19196883363596973e-01
224  1.04209431872453751e+00
225  4.50723230814896514e-01
226  2.13875728833838652e+00
227  3.26431158311485925e+00
228  2.64393247815732302e+00
229  1.70943000027953462e+00
230  2.15906754961645930e+00
231  1.58158726573076014e+00
232  1.65013199705467217e+00
233  8.96540759226980288e-01
234  5.59073381631445598e-01
235  4.39611304267453373e-01
236  3.28469629771953806e-02
237  1.16779966515249911e-01
238  5.56319541022152642e-01
239  1.04750342499980142e+00
240  1.21230332750119274e+00
241  1.13823841493565259e+00
242  7.56511662624760106e-01
243  4.25856722455758896e-01
244  2.37523820081558312e-01
245  1.78807397438116744e-01
246  1.61249238630245817e-01
247  3.31023610969752913e-01
248  3.22058275956964568e-01
249  7.88103621496925033e-01
250  9.57498245625724165e-01
251  7.27888254133681967e-01
252  7.66435215538490477e-01
253  7.75765559026438511e-01
254  6.36080770952107688e-01
255  5.50686725434775592e-01
256  4.09009045087822154e-01
257  4.82568217477152561e-01
258  3.17591507908995652e-01
259  4.06809807694051007e-01
260  5.79474368744563928e-01
261  7.33645406388832022e-01
262  6.03758474716464599e-01
263  5.92028559032446999e-01
264  5.78381136741771607e-01
265  4.70430092185864401e-01
266  3.80754788006322897e-01
267  4.55754249348085505e-01
268  2.52179433589775404e-01
269  1.85486832479304531e-01
270  1.61058400811618790e-01
271  1.61482348320519081e-01
272  2.20542767603879308e-01
273  2.11533352311330608e-01
274  2.48037742706505526e-01
275  2.46030922543995834e-01
276  2.82377997461364050e-01
277  3.22768440103451348e-01
278  3.21156188606125714e-01
279  3.74470174881003259e-01
280  3.88858049405492401e-01
281  4.40490188552485895e-01
282  5.63244902766729894e-01
283  5.97554548253688367e-01
284  6.74402147740707836e-01
285  7.85548122973043328e-01
286  8.02019211369545126e-01
287  1.02720536721768307e+00
288  1.16976219672007486e+00
289  1.43282447858969819e+00
290  1.68857772869804390e+00
291  1.27097674807819261e+00
292  7.08106171823549846e-01
293  7.15976285881866015e-01
294  7.58526583529210208e-01
295  6.67095052640798269e-01
296  5.63179426415087558e-01
297  2.82513248518667326e-01
298  1.00292228533195485e-01
299  1.93645404922200448e-01
300  2.91601822870698468e-01
301  2.30358002743312085e-01
302  3.00217047379372715e-01
303  3.92238514931145588e-01
304  5.22872424567772054e-01
305  6.67529719469842520e-01
306  1.08291505753337347e+00
307  9.90395501882155638e-01
308  1.36517271209688373e+00
309  1.69512336745247061e+00
310  2.16008288400535031e+00
311  2.46961099837734510e+00
312  1.12126386136009293e+00
313  1.43950398838808025e+00
314  6.52380831623972535e-01
315  5.83806430871947613e-01
316  6.57973657407161627e-01
317  5.95646300001057116e-01
318  1.29750797681836660e+00
319  1.54923819734313950e+00
320  1.72450766527688759e+00
321  1.77239570926488099e+00
322  1.54872334271293566e+00
323  1.61031269901619845e+00
324  1.29414365735071812e+00
325  1.42276563307296011e+00
326  1.10130858600967696e+00
327  1.01877583778216718e+00
328  8.48977413412241977e-01
329  6.77398903046421141e-01
330  7.33179062064271969e-01
331  5.53576041584415757e-01
332  5.43822818244284356e-01
333  5.21876277285367229e-01
334  3.26383865848716259e-01
335  4.35165958204081715e-01
336  4.94351941203264311e-01
337  5.98359975059980287e-01
338  6.36893972114252027e-01
339  5.78211794631412035e-01
340  6.51391063704703788e-01
341  6.38854508466099924e-01
342  6.35647729129975692e-01
343  6.37252569290654325e-01
344  6.06492957641699304e-01
345  5.80616524108657162e-01
346  5.42595435382959179e-01
347  9.91368053078157008e-01
348  1.04321095779231432e+00
349  9.03708271600891955e-01
350  8.51158746891433116e-01
351  7.15308881950764253e-01
352  7.07672466075676687e-01
353  6.17000285881088240e-01
354  6.03542619747882259e-01
355  5.18693996099289012e-01
356  4.31906980166545440e-01
357  7.25510879230950145e-01
358  4.76015743568375227e-01

==> anc/basic_data_release/xsec_summary_table.txt <==
numXbins 359
0  4.91094644205696318e-01  4.09864182606828401e-02  1.09625804621772446e-01
1  3.04822270011429752e-01  3.44609950367513879e-02  7.72585162014732540e-02
2  2.48869775165916518e-01  3.30071994641639582e-02  7.86746139167169012e-02
3  2.24909920653458884e-01  2.99549287805251328e-02  5.91450107770188430e-02
4  1.46793947986157136e-01  2.44553615473237784e-02  5.53599748284326620e-02
5  1.90867879714332056e-01  2.42391569538225153e-02  6.06607244754736041e-02
6  7.14057533731938671e-02  1.99679416946468950e-02  7.29677484250108588e-02
7  2.80764303708285701e-01  2.49541143994003387e-02  4.80047353322703291e-02
8  2.60456440492138175e-01  2.43709238715001594e-02  4.55250156749793522e-02
9  2.33098362517730529e-01  2.43380682171346445e-02  5.96672660634957330e-02
10  2.57920752421829158e-01  2.62533356217303504e-02  6.17207999264961435e-02
11  1.85724590865094130e-01  2.10720895317011714e-02  3.64560323052150470e-02
12  1.82595754856991643e-01  1.82275322695826837e-02  4.17605935067636505e-02
13  9.09657281549274832e-02  1.35970813957929457e-02  2.94208693719569536e-02
14  2.64222192749585361e-01  2.81417484267623974e-02  7.89374828532232869e-02
15  3.62164273614060284e-01  3.25087929302984857e-02  6.14162866653012243e-02
16  3.20094127231819570e-01  3.19472469835581432e-02  5.87212678509557856e-02
17  4.38094122248092688e-01  3.22025464760720206e-02  5.82770476833321116e-02
18  2.28145869769009579e-01  2.07640127221827148e-02  3.36163693413029097e-02
19  2.58626761192785881e-01  2.13930151519488264e-02  4.25772656579284856e-02
20  1.29577710409121416e-01  1.54427436211195448e-02  2.92200233121471184e-02
21  6.48682319998865470e-02  1.08783638709669065e-02  3.60855066908205291e-02
22  4.24334888051206893e-01  4.80259555705342192e-02  8.91275637116386299e-02
23  1.12203162112945964e+00  5.86282580037346540e-02  1.15605914356075590e-01
24  4.05819753024943441e-01  2.93330143872527725e-02  9.34202646729971470e-02
25  3.81651528080243385e-01  2.52745229067866187e-02  5.50109805774409086e-02
26  1.88103821084566164e-01  1.75809606381375425e-02  5.91198309899329741e-02
27  8.85509881775206897e-02  1.24024245132723417e-02  2.32948450545258610e-02
28  3.24766142944567238e-01  8.38822937310237521e-02  1.71643475126214057e-01
29  9.86258695229528248e-01  9.13622208101279587e-02  1.74854088022823762e-01
30  1.04462737882531065e+00  7.16372843254651920e-02  1.62276507886498084e-01
31  1.11785151335727484e+00  5.59957651768589054e-02  1.71375582720793951e-01
32  6.18211366459203382e-01  3.93680804294284925e-02  9.29200836669718533e-02
33  3.91784713774825932e-01  2.62598168828130016e-02  8.69298988106581294e-02
34  1.50680963074494856e-01  1.65497698804374788e-02  3.82450505030718368e-02
35  4.74374193370838249e-01  1.56416378150553870e-01  2.60988575782308829e-01
36  7.40421661000983722e-01  8.81524647283111334e-02  2.42631543154303686e-01
37  4.86835688630990915e-01  4.48699692180798068e-02  1.34273216287471631e-01
38  4.46160707986365868e-01  3.46830881545687544e-02  8.52452897070406501e-02
39  1.51160373536812637e-01  1.84640950093718677e-02  4.34425885271593412e-02
40  1.10021079650339537e+00  1.82236200239137724e-01  4.13640382481355540e-01
41  7.71132893336767711e-01  8.16946956581972999e-02  1.51419650398961964e-01
42  8.27910613756331903e-01  6.10629390506189570e-02  1.93692528508537465e-01
43  4.04862022129627297e-01  3.57613512893839164e-02  1.21924911145724721e-01
44  6.12207355954720756e-01  6.39077488733730964e-02  2.50687089637794347e-01
45  1.39952384295088672e+00  9.92708525835047234e-02  2.48970620129868869e-01
46  2.15483946605282611e-01  3.19956862292365488e-02  8.14084505161503935e-02
47  4.80640740804047339e-01  5.36142104907629119e-02  1.42512888679546312e-01
48  7.76735910984618916e-01  5.50132217128512513e-02  1.45088293097305865e-01
49  6.38579021199481400e-01  4.35531262900613822e-02  1.16067773522329720e-01
50  4.79187206456556658e-01  4.17930605710233813e-02  1.23365951255431580e-01
51  1.20277124547632883e-01  2.52441537129390221e-02  5.92281739327752896e-02
52  1.74508350305856125e-01  3.52857638990722033e-02  1.02149032354290514e-01
53  3.10585882979410199e-01  4.00662595790407736e-02  1.09912831281039181e-01
54  9.22841459311690371e-01  5.81096152626295534e-02  1.70338637011552330e-01
55  4.84438491050594666e-01  3.96216730366666520e-02  9.31836626935040185e-02
56  6.96827277648829124e-01  4.57665352521478067e-02  1.37952160003423169e-01
57  6.26853515423067442e-01  4.48890688911764285e-02  8.81226400789129616e-02
58  1.67999391252237146e-01  2.84938117160902504e-02  6.81026542672905494e-02
59  2.44498545358922265e-01  3.19048040042884812e-02  1.20480773720471016e-01
60  1.99871759827034784e-01  2.71822299440802606e-02  1.08748543909161582e-01
61  6.49743676264522119e-01  4.64057150512984448e-02  1.06107364171930549e-01
62  3.70120000250206582e-01  3.28333757719663707e-02  1.06155239740542293e-01
63  4.28202852297508874e-01  3.38005030788336158e-02  7.84064846717515279e-02
64  3.82200930645316350e-01  3.20107614592446965e-02  6.42140777281659386e-02
65  4.07967195725161380e-01  3.48016648430169717e-02  1.06355869595191721e-01
66  1.47553814626075697e-01  2.50471733558722646e-02  1.03073606435836393e-01
67  1.93374042564241538e-01  2.70299892365684982e-02  1.03942248962212574e-01
68  2.65580769955155949e-01  3.33252234272392867e-02  7.06673186299689587e-02
69  2.47675019795066093e-01  3.11984593276783718e-02  6.93799644576037072e-02
70  4.01888545079914783e-01  3.80410663295082871e-02  8.18073946054944656e-02
71  4.49927515794584731e-01  3.73712711473481590e-02  9.09420636865647392e-02
72  4.55715760026759509e-01  3.67538950364869749e-02  9.93047610953656373e-02
73  3.60173697459424735e-01  3.01524406828502373e-02  8.65773863294900803e-02
74  3.25719057154821579e-01  4.62346303740928527e-02  1.39231812774349206e-01
75  8.32012439793963887e-01  7.57267141286791234e-02  1.67526218977497643e-01
76  9.36771628257233813e-01  7.99616104777377268e-02  1.94869897642276718e-01
77  6.08650155915410718e-01  5.84870991818045929e-02  1.41280447195504172e-01
78  7.67935987524369423e-01  5.71366997149593547e-02  1.58176411082459667e-01
79  9.59495255225131904e-01  5.06720197540633938e-02  1.84355623872852509e-01
80  1.21312425181150663e+00  5.94079882874538820e-02  1.61586269235248298e-01
81  2.74328587386899292e+00  8.10167703998661420e-02  2.89919691026855497e-01
82  3.02964721704051865e+00  8.53351655319787294e-02  3.82712886076740699e-01
83  2.47386405048327118e+00  7.90860006810099186e-02  2.95568390310622930e-01
84  2.10790988516388245e+00  7.64690453152401112e-02  2.96057538815589882e-01
85  1.60642212302569121e+00  6.64885762277636627e-02  3.02472718213058323e-01
86  1.40825290141313531e+00  6.13335190328511623e-02  3.16030250130819867e-01
87  8.79281711600101490e-01  4.62706624307692993e-02  1.81908750782581119e-01
88  1.11121907557720911e+00  6.29935718039755649e-02  3.19668599734745762e-01
89  3.15537113856658336e-01  3.42547956027985101e-02  1.30213486928895839e-01
90  4.85978456123857594e-01  5.26080096373292699e-02  3.13559130484492798e-01
91  1.67965965445597942e-01  4.85057949477061059e-02  1.51475696122618159e-01
92  3.23287860905149771e-01  2.66212627592743827e-02  4.95011607259931985e-02
93  6.43287490780223292e-01  4.29069738794235905e-02  1.50018180662419204e-01
94  6.04634771806335181e-01  4.21941159407659000e-02  1.72831670924553149e-01
95  5.25852416538456491e-01  4.15204213299666669e-02  9.75476382793216135e-02
96  2.93084407506560618e-01  3.28513187585409983e-02  6.50945417135177923e-02
97  1.62496212515680055e-01  2.38143309212313740e-02  7.19416729353758722e-02
98  4.36538660637022166e-02  1.11376894000841473e-02  5.67007723937842725e-02
99  5.46105457781518588e-02  1.37083418607748392e-02  2.68793912321226222e-02
100  3.14244993731245481e-01  2.27247866029086504e-02  6.50390900503766967e-02
101  6.62702275814921582e-01  3.86247936173875206e-02  9.21636471702398374e-02
102  7.35243855403783120e-01  4.47237282637402006e-02  9.63276470694854892e-02
103  5.08067395945827505e-01  3.71890034377501538e-02  7.16962146086986551e-02
104  3.82539171916866649e-01  3.27572485532442656e-02  8.31829484254543311e-02
105  2.79545206275929214e-01  2.83772230950469183e-02  7.38016533268773117e-02
106  1.75370922410724051e-01  2.15985983269766403e-02  4.75761290336916762e-02
107  7.54813258750666322e-02  1.45168713060460971e-02  2.75634568140644062e-02
108  6.10679527733491087e-02  1.49082823290079425e-02  3.68204895184102016e-02
109  2.86084867779584473e-01  1.98846528868343100e-02  4.75369031686278948e-02
110  7.26043786590096274e-01  4.49449297041758164e-02  9.05182164765215985e-02
111  9.12002073383373468e-01  5.50597296952398535e-02  1.59744802695416382e-01
112  6.75803870418924313e-01  4.76737450484013767e-02  1.28164842514211341e-01
113  6.88352669074959289e-01  4.85411348027961209e-02  1.43027412848231311e-01
114  5.01146914685518530e-01  3.94673462481388154e-02  1.28446873660480076e-01
115  4.84746589264462457e-01  3.99882769732093080e-02  1.43075799446312241e-01
116  2.55534113926024764e-01  2.62836551845991376e-02  6.33753336052042260e-02
117  1.75133814142479388e-01  2.15638576594923380e-02  6.83515332332638309e-02
118  8.47860556961534811e-02  1.59239583744719658e-02  4.74181704951139663e-02
119  1.39498531659015629e-01  2.48431556059305093e-02  5.09247974803567552e-02
120  2.54860788991592035e-01  2.35735850309003112e-02  4.63385353704626468e-02
121  7.13412679151666507e-01  5.10174997392770432e-02  8.75024309925920146e-02
122  8.10613048317248897e-01  5.30252597974587084e-02  1.97989104769789481e-01
123  7.61275874849556944e-01  5.37825146756437597e-02  1.56214155151983281e-01
124  7.58778575597407245e-01  5.99956989082216022e-02  2.01229679553744517e-01
125  6.44691723883736967e-01  5.44188756228694628e-02  1.34380791615419937e-01
126  9.22440639964099640e-01  6.57953453256485132e-02  1.75286732551505092e-01
127  6.92403370617730496e-01  5.69735767866303700e-02  2.29148256633099012e-01
128  5.81622281592395263e-01  5.77060579498375401e-02  2.03680218774279331e-01
129  5.00353325028319751e-01  5.98570356757399807e-02  3.77765195892769856e-01
130  1.69193888011461652e-01  5.67911036193358559e-02  1.62157088227610297e-01
131  9.14284406494695334e-01  4.77470735123640480e-02  2.17185641993241335e-01
132  1.46634149146604331e+00  5.33472781381879937e-02  2.09236833101576064e-01
133  1.56043800980166081e+00  5.83596833789448641e-02  1.75550471024671584e-01
134  1.19778229397148728e+00  4.85240561537376228e-02  1.42805166521288940e-01
135  1.16791631814814001e+00  4.85519429861794236e-02  1.38373667017655633e-01
136  9.13934543451323078e-01  4.09662425714606981e-02  1.25578898846763182e-01
137  6.88656349431812420e-01  4.31050380742531575e-02  1.38801298169357490e-01
138  3.22371151932020039e-01  3.14845618808038338e-02  7.95467834939129481e-02
139  4.55912896227718634e-01  3.51288150769045598e-02  9.02416758676324732e-02
140  5.18788017787264688e-01  3.40220102767289020e-02  8.55912060551722587e-02
141  5.16521151909578702e-01  3.47815552596419178e-02  9.17206798072352780e-02
142  5.69907538373200517e-01  3.73399208403104102e-02  1.36077193134520269e-01
143  4.76233309248898007e-01  3.88356461123664093e-02  9.08559591489325885e-02
144  3.34796584288079013e-01  3.00923576307259751e-02  8.14790322532112921e-02
145  1.35446850888786274e-01  1.83666381742199590e-02  4.56971711295400609e-02
146  1.58613145867618238e-01  1.88339606088303232e-02  8.01692166346672092e-02
147  3.08698690083891669e-01  2.61113514420824241e-02  8.61063895025711151e-02
148  3.41411785952600300e-01  2.97437350824567744e-02  7.92242142803549765e-02
149  4.57867263246822476e-01  3.48753151661421248e-02  1.09936126988330274e-01
150  3.80306350344551791e-01  3.38302111717769943e-02  9.61239118363862166e-02
151  2.92365965006503026e-01  3.11458580774355252e-02  7.77333973254817068e-02
152  4.10508144906312628e-02  1.10337052865101953e-02  2.66193677314941445e-02
153  1.25490396998016257e-01  1.82443467790483690e-02  5.83138059113309445e-02
154  2.88190776905102031e-01  2.66450485870106668e-02  6.31436814813787772e-02
155  5.46530993150238786e-01  3.81240462697314542e-02  9.94607726758526545e-02
156  9.64179597530895105e-01  5.66371904459710487e-02  2.47393270759901002e-01
157  1.34784349670826265e+00  7.79047732030742762e-02  3.85351587136021856e-01
158  1.05625897044308981e+00  8.07070893365858383e-02  4.18809308386350110e-01
159  8.33614251001507517e-02  1.54276529843708557e-02  2.81260258962429469e-02
160  2.47919244876054212e-01  2.85521223098720196e-02  7.78060593956348967e-02
161  6.28395342740278418e-01  4.62912382684659007e-02  1.22499467482052343e-01
162  9.56078562343306126e-01  5.96873238557943386e-02  1.66947376861462798e-01
163  1.77836835824612449e+00  8.28328314834752555e-02  2.69900757481087494e-01
164  2.35266194039467802e+00  9.52321396004402188e-02  3.29263122345139769e-01
165  3.09022454285101222e+00  1.12303200847093151e-01  4.06664733946347001e-01
166  2.63599859515762258e+00  1.02969033213852756e-01  5.15289040158810274e-01
167  2.10226489165598940e+00  9.08056216016748935e-02  2.50460177505529902e-01
168  1.87496747717039258e+00  8.77477360087925706e-02  3.12564822511551266e-01
169  8.98612163104562267e-01  5.62542507164202066e-02  2.55214484804873021e-01
170  4.94190606756381767e-01  4.19861266732871399e-02  1.42286088454987247e-01
171  3.44892614882482906e-01  3.31702059265884808e-02  8.91467934306742898e-02
172  2.87608932463665132e-02  1.09572522952484513e-02  2.42230914821170637e-02
173  7.92965217022854052e-02  1.70180343829987590e-02  2.36530414719256683e-02
174  1.57810771964124824e-01  2.57102221488879068e-02  6.32070054903846601e-02
175  3.83932567359692389e-01  4.37149995773369118e-02  1.25682170891439793e-01
176  5.54231039550770910e-01  5.38414491712418813e-02  1.07810222766799579e-01
177  6.95829803825135373e-01  6.34250015603796402e-02  1.60185823699367097e-01
178  6.14223516838118822e-01  5.79039462085943341e-02  1.34701046576378936e-01
179  8.12114047891922652e-01  7.27581852514831706e-02  1.65127957944155607e-01
180  8.03079133127382550e-01  7.12539021980604925e-02  1.67471985994257166e-01
181  6.03019493555439490e-01  5.90347420609424536e-02  1.31537753104387867e-01
182  8.27214087604741466e-01  6.87183544655830952e-02  1.76044199300479987e-01
183  4.92051727612961898e-01  4.82896467133189441e-02  1.81740005311185560e-01
184  2.58034839198475863e-01  3.67397909015410862e-02  1.20507833730832681e-01
185  2.02595128688259518e-01  2.78881571298708261e-02  6.38182208367372439e-02
186  2.07711095418952434e-02  9.99625546519728077e-03  3.40419110000977909e-02
187  1.66050951924576959e-02  6.46078075772347875e-03  1.54371921029430609e-02
188  7.30433435581302054e-02  1.55294424718171557e-02  3.35651326947872530e-02
189  2.30468733359646294e-01  2.87904273542991668e-02  5.28834705171030497e-02
190  3.61430401572515325e-01  3.87741317547764808e-02  9.69602398171934970e-02
191  8.92320713852152170e-01  6.04927623298523801e-02  1.67781852860408170e-01
192  1.53518781261732906e+00  8.29217521968572263e-02  1.83803153490552568e-01
193  2.00711712251647834e+00  9.69016378063208283e-02  2.52432490456028225e-01
194  1.65966694276071003e+00  8.77184563731673306e-02  3.34315408336208375e-01
195  1.27376042694735170e+00  7.44033997329781177e-02  1.73754890087712915e-01
196  9.42673338865412491e-01  6.56140862398997549e-02  1.45960669751654115e-01
197  2.96784475936399950e-01  3.29969501374711496e-02  8.47975115762698711e-02
198  2.18007413644246723e-01  2.84877513491175599e-02  6.38178955633989659e-02
199  1.13569208365346452e-01  2.20535279595948930e-02  4.09017023870261315e-02
200  7.27005961982408588e-03  5.38379667385752332e-03  1.40224063245241726e-02
201  1.92448867761103141e-02  7.35441235030105667e-03  2.67654190505326531e-02
202  5.55975554926360360e-02  1.24806405531822633e-02  2.61034267734099844e-02
203  9.96759303003691144e-02  1.74460434192312101e-02  5.54463318597869861e-02
204  2.05983699726494940e-01  2.83992445205961605e-02  5.46075606576731029e-02
205  3.60370558095428839e-01  3.94256669496837048e-02  7.04577932444011151e-02
206  2.70670139295933754e-01  3.26181057029232349e-02  9.19247900112531435e-02
207  2.31448049992653032e-01  2.95930481620605978e-02  5.57723935151835173e-02
208  9.65626802766925557e-02  1.82628131430354404e-02  9.09464090149298965e-02
209  5.38464565084547792e-02  1.38449703832028530e-02  3.05990898821752039e-02
210  4.14293213963794829e-02  1.04359872368042263e-02  3.86781685353858526e-02
211  4.78865540876118434e-01  4.23420296420425127e-02  1.08151151823546385e-01
212  3.52808949884600209e-01  3.00441312065239698e-02  1.15544927588449545e-01
213  4.74687773177747130e-01  3.62275313655495354e-02  1.29598939163487081e-01
214  6.79012352403855046e-01  4.13250205904765744e-02  1.82497125245513786e-01
215  1.05539973560721423e+00  5.34925455087183754e-02  1.73710238401717343e-01
216  1.57050585403914100e+00  6.57269319276178737e-02  2.51634377712590340e-01
217  2.13920677866200482e+00  8.00799426035233991e-02  2.90652035241085460e-01
218  2.33345313667739562e+00  8.27402560867164377e-02  2.58007396305201142e-01
219  2.31073409914662165e+00  8.04136739664938066e-02  2.89656005902632407e-01
220  1.92543892047448506e+00  7.41276650725733316e-02  2.50576733003200880e-01
221  1.41941541494590928e+00  6.29727807327092604e-02  1.49433884414654078e-01
222  1.02119006265594869e+00  5.51569778728597943e-02  1.84255934446492242e-01
223  8.19196883363596973e-01  5.43533953087083702e-02  1.96691844363128615e-01
224  1.04209431872453751e+00  8.73925601844215139e-02  1.90410880715368325e-01
225  4.50723230814896514e-01  3.27832870853454542e-02  7.37299584483726844e-02
226  2.13875728833838652e+00  7.14092730249305530e-02  2.50013908043970001e-01
227  3.26431158311485925e+00  8.88704034243249230e-02  4.09127978676389559e-01
228  2.64393247815732302e+00  8.19849086144262551e-02  2.99352669326467091e-01
229  1.70943000027953462e+00  6.73331363321625909e-02  2.81929520851446958e-01
230  2.15906754961645930e+00  8.03132726108094774e-02  4.99012974975945267e-01
231  1.58158726573076014e+00  7.01415676200806554e-02  3.21248103012540198e-01
232  1.65013199705467217e+00  8.06265601705084267e-02  3.57950702238335361e-01
233  8.96540759226980288e-01  6.29246287771811769e-02  3.17046049448696354e-01
234  5.59073381631445598e-01  5.47168890164232008e-02  3.10877738758380817e-01
235  4.39611304267453373e-01  5.81125497738724586e-02  3.09722495746034054e-01
236  3.28469629771953806e-02  7.49736905154447728e-03  2.02148446676877862e-02
237  1.16779966515249911e-01  1.76313791381459452e-02  6.20917445808736104e-02
238  5.56319541022152642e-01  4.43555311406831076e-02  2.05840520595342746e-01
239  1.04750342499980142e+00  6.35766261091691709e-02  1.74186284514354112e-01
240  1.21230332750119274e+00  6.70633020558494691e-02  1.63949229361705640e-01
241  1.13823841493565259e+00  6.01429150743524391e-02  1.86933489734606911e-01
242  7.56511662624760106e-01  4.66656937822841136e-02  1.07828181504129664e-01
243  4.25856722455758896e-01  3.41751479918056267e-02  6.16315011427771148e-02
244  2.37523820081558312e-01  2.48365737666609576e-02  6.07679772367624021e-02
245  1.78807397438116744e-01  2.13104112002205984e-02  5.23982239538796010e-02
246  1.61249238630245817e-01  2.31246917623270445e-02  3.81029068229747428e-02
247  3.31023610969752913e-01  3.35576993614839711e-02  1.58362199895175054e-01
248  3.22058275956964568e-01  3.24862915086445506e-02  2.15241914293302361e-01
249  7.88103621496925033e-01  5.36593654789986121e-02  1.71159708500596863e-01
250  9.57498245625724165e-01  5.97809116820841660e-02  2.39523801328539176e-01
251  7.27888254133681967e-01  5.05264551574806653e-02  1.44423601374434857e-01
252  7.66435215538490477e-01  5.43739890773779419e-02  2.05444893631516801e-01
253  7.75765559026438511e-01  5.59231267745708693e-02  1.18344016571824806e-01
254  6.36080770952107688e-01  4.84724970076908582e-02  1.42423319821888827e-01
255  5.50686725434775592e-01  4.68763525030837722e-02  9.46010750252375826e-02
256  4.09009045087822154e-01  4.28782521135023034e-02  9.42243821103577184e-02
257  4.82568217477152561e-01  6.16585972306318425e-02  1.62830800360264316e-01
258  3.17591507908995652e-01  4.01123390378687467e-02  1.31034965446199164e-01
259  4.06809807694051007e-01  4.21077755728144140e-02  2.11694380718613046e-01
260  5.79474368744563928e-01  5.42283509924067139e-02  1.93050256803133286e-01
261  7.33645406388832022e-01  6.13713042645674250e-02  1.53972751527424456e-01
262  6.03758474716464599e-01  5.28116218889370034e-02  1.46140647306259475e-01
263  5.92028559032446999e-01  5.37028917987591864e-02  1.22127036958010679e-01
264  5.78381136741771607e-01  5.53826542140146011e-02  1.77131621391765609e-01
265  4.70430092185864401e-01  4.88539693438040795e-02  1.29840437550959614e-01
266  3.80754788006322897e-01  5.23818551578507929e-02  2.09637120122134341e-01
267  4.55754249348085505e-01  7.70387261857722050e-02  1.82075960805655607e-01
268  2.52179433589775404e-01  2.80631505368498374e-02  7.16352579100740655e-02
269  1.85486832479304531e-01  1.82031818627978147e-02  3.71823591196770720e-02
270  1.61058400811618790e-01  1.54570429560045349e-02  2.51834656581697916e-02
271  1.61482348320519081e-01  1.67774082229730712e-02  4.10492911339238598e-02
272  2.20542767603879308e-01  1.86607167385985963e-02  6.03691321195516661e-02
273  2.11533352311330608e-01  1.84777384239903572e-02  5.77578494275756069e-02
274  2.48037742706505526e-01  2.28014615218620209e-02  5.42878340277606689e-02
275  2.46030922543995834e-01  2.05499748554312453e-02  4.20299264674850459e-02
276  2.82377997461364050e-01  2.37808205137723973e-02  6.63322030588007899e-02
277  3.22768440103451348e-01  2.40444346650690866e-02  5.84810184439806258e-02
278  3.21156188606125714e-01  2.29740181256953627e-02  6.74764320101936127e-02
279  3.74470174881003259e-01  2.81669887806192988e-02  5.72726744033005761e-02
280  3.88858049405492401e-01  2.90555645442975401e-02  7.22988143650537401e-02
281  4.40490188552485895e-01  2.92316190151077557e-02  7.86697813186484768e-02
282  5.63244902766729894e-01  3.43741678600173531e-02  7.02193160225197677e-02
283  5.97554548253688367e-01  3.48605538336250187e-02  8.97171084535815511e-02
284  6.74402147740707836e-01  3.89379968280220978e-02  9.74108563871322886e-02
285  7.85548122973043328e-01  4.13212986142639030e-02  8.64755531663008309e-02
286  8.02019211369545126e-01  4.11477203192522484e-02  1.12607492997228192e-01
287  1.02720536721768307e+00  4.72193927325613369e-02  1.45767299123709920e-01
288  1.16976219672007486e+00  5.43192853824218808e-02  2.27877385005653965e-01
289  1.43282447858969819e+00  5.95922600304480132e-02  1.98175435845911185e-01
290  1.68857772869804390e+00  6.68727141547130616e-02  2.88480547598889581e-01
291  1.27097674807819261e+00  5.58887553651209595e-02  2.26467652582841239e-01
292  7.08106171823549846e-01  3.58983621398799926e-02  1.15333618076836494e-01
293  7.15976285881866015e-01  3.49608942488220317e-02  9.23646004649432972e-02
294  7.58526583529210208e-01  3.57756225638196021e-02  1.39245598084772326e-01
295  6.67095052640798269e-01  3.30765178619037703e-02  1.07155976997259192e-01
296  5.63179426415087558e-01  3.16243391138595550e-02  1.03033955560831655e-01
297  2.82513248518667326e-01  2.46404007318527102e-02  8.59508864077780793e-02
298  1.00292228533195485e-01  1.66237898520818772e-02  4.13995269718717834e-02
299  1.93645404922200448e-01  2.72888573692418521e-02  7.22302254782700298e-02
300  2.91601822870698468e-01  3.84604688116824342e-02  8.30167143073209518e-02
301  2.30358002743312085e-01  3.17944929334786422e-02  1.07473459786185485e-01
302  3.00217047379372715e-01  3.58421280778722373e-02  7.71502488333668107e-02
303  3.92238514931145588e-01  4.16139033008971482e-02  1.19200174383521512e-01
304  5.22872424567772054e-01  4.61697298782163534e-02  1.68863882872700627e-01
305  6.67529719469842520e-01  4.88325220650094247e-02  2.04026846680027962e-01
306  1.08291505753337347e+00  6.12652920432309595e-02  2.57448180570421736e-01
307  9.90395501882155638e-01  5.00741725112135785e-02  1.69770638036939425e-01
308  1.36517271209688373e+00  6.14467721692893085e-02  1.80856942070850540e-01
309  1.69512336745247061e+00  6.95388681063711517e-02  2.45340327961486526e-01
310  2.16008288400535031e+00  8.01011276997821431e-02  2.99137794898061582e-01
311  2.46961099837734510e+00  8.60449082817220517e-02  2.98082072438868140e-01
312  1.12126386136009293e+00  5.00237286846800383e-02  1.83981719858950649e-01
313  1.43950398838808025e+00  5.86849711682714686e-02  1.58715741496722795e-01
314  6.52380831623972535e-01  3.44516843562652289e-02  1.26516203906389069e-01
315  5.83806430871947613e-01  3.40342565465910629e-02  9.73902463170738947e-02
316  6.57973657407161627e-01  3.68900160691326487e-02  1.43546508236986337e-01
317  5.95646300001057116e-01  3.82417765377641647e-02  1.36186329430446368e-01
318  1.29750797681836660e+00  8.24437926647345609e-02  2.27790700532603974e-01
319  1.54923819734313950e+00  7.07962468229377667e-02  2.66367390673212134e-01
320  1.72450766527688759e+00  6.77939673856717551e-02  2.21762760872751541e-01
321  1.77239570926488099e+00  6.98349095151003796e-02  2.61952096789328293e-01
322  1.54872334271293566e+00  6.59923084108237079e-02  2.05641273253971857e-01
323  1.61031269901619845e+00  6.46636007994669249e-02  1.85695205222497578e-01
324  1.29414365735071812e+00  5.73246190191142868e-02  2.07817454528953949e-01
325  1.42276563307296011e+00  6.05504754888116156e-02  1.76400162921919679e-01
326  1.10130858600967696e+00  5.47561024528751758e-02  1.57454607142476444e-01
327  1.01877583778216718e+00  5.40240123028441557e-02  1.45424464361737865e-01
328  8.48977413412241977e-01  5.25877900801248882e-02  1.66885335539737167e-01
329  6.77398903046421141e-01  5.21599555374850712e-02  1.52464372214713484e-01
330  7.33179062064271969e-01  6.15421298747866330e-02  1.36049435520094075e-01
331  5.53576041584415757e-01  6.16808218496985861e-02  1.61245552265332853e-01
332  5.43822818244284356e-01  7.12521770981630054e-02  2.30908421149444959e-01
333  5.21876277285367229e-01  6.90275543448274354e-02  1.98918678225582707e-01
334  3.26383865848716259e-01  3.20438271052162216e-02  1.05130893883271959e-01
335  4.35165958204081715e-01  2.96264490289094365e-02  1.07258847413205946e-01
336  4.94351941203264311e-01  2.93684766921650797e-02  6.83139284867455565e-02
337  5.98359975059980287e-01  3.15769956900771032e-02  8.47737016501133728e-02
338  6.36893972114252027e-01  3.13119489647907048e-02  9.47971963935848039e-02
339  5.78211794631412035e-01  3.01579648283735319e-02  8.18073269659750218e-02
340  6.51391063704703788e-01  3.18827726580146673e-02  7.92648083367490375e-02
341  6.38854508466099924e-01  3.19248471509337925e-02  8.93870953826742670e-02
342  6.35647729129975692e-01  3.22422328045962048e-02  7.90472032372163957e-02
343  6.37252569290654325e-01  3.03993785590948688e-02  8.76929171065123081e-02
344  6.06492957641699304e-01  2.98165736261734315e-02  1.01440561235159363e-01
345  5.80616524108657162e-01  2.99340465214607832e-02  6.44656203470822531e-02
346  5.42595435382959179e-01  3.00745103272724579e-02  7.49485433054443290e-02
347  9.91368053078157008e-01  4.63665826639154191e-02  1.45128741761808622e-01
348  1.04321095779231432e+00  4.97503343128540484e-02  1.68841863520710067e-01
349  9.03708271600891955e-01  4.52223015971544573e-02  1.31811256080859918e-01
350  8.51158746891433116e-01  4.57241577912570751e-02  1.71026627841945222e-01
351  7.15308881950764253e-01  4.20518318294811483e-02  1.61161647713749578e-01
352  7.07672466075676687e-01  4.37085564764004703e-02  1.44393462279949814e-01
353  6.17000285881088240e-01  4.26744019125249452e-02  1.64962359981874834e-01
354  6.03542619747882259e-01  4.24769168753566795e-02  1.21202904596373645e-01
355  5.18693996099289012e-01  4.20678246225510283e-02  1.11877101771873100e-01
356  4.31906980166545440e-01  3.84313485448175562e-02  1.43977050469376144e-01
357  7.25510879230950145e-01  5.93502534142232099e-02  1.70259649539993674e-01
358  4.76015743568375227e-01  6.24655014504876330e-02  2.48138024821682956e-01

==> anc/extended_data_release/calc_covariances.C <==
// Standard library includes
#include <cmath>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <map>
#include <memory>
#include <sstream>
#include <string>
#include <vector>

// ROOT includes
#include "TMatrixD.h"

using CV_MAP_TYPE = std::map< std::string, std::unique_ptr< TMatrixD > >;
using ALT_MAP_TYPE = std::map< std::string,
  std::vector< std::unique_ptr< TMatrixD > > >;
using COV_MAP_TYPE = CV_MAP_TYPE;

// The order of constructing the covariance matrix sums matters, so we avoid
// the automatic sorting of std::map here by using a vector of std::pair
// objects.
using SUM_VEC_TYPE = std::vector< std::pair< std::string,
  std::vector< std::string > > >;

// Load a TMatrixD object saved in a text file by a previous call to
// dump_text_matrix() or dump_text_column_vector()
TMatrixD load_matrix( const std::string& input_file_name ) {

  // Get the table of matrix element values
  std::ifstream matrix_table_file( input_file_name );

  if ( !matrix_table_file.good() ) {
    std::cerr << "Couldn't read from the file \"" << input_file_name << "\"\n";
    return TMatrixD();
  }

  // Peek at the file contents to decide whether we're working with
  // a matrix or a column vector
  std::string dummy;
  matrix_table_file >> dummy >> dummy >> dummy;
  bool is_matrix = ( dummy == "numYbins" );

  // Return to the beginning of the file for parsing
  matrix_table_file.seekg( 0 );

  // Get the matrix or vector dimensions from the header line(s)
  int num_x_bins, num_y_bins;

  matrix_table_file >> dummy >> num_x_bins;
  if ( is_matrix ) {
    matrix_table_file >> dummy >> num_y_bins;

    // Skip the next header line which contains the data column names
    std::getline( matrix_table_file, dummy );
  }
  else {
    num_y_bins = 1;
  }

  // Create a TMatrixD with the correct dimensions
  TMatrixD matrix( num_x_bins, num_y_bins );

  // Parse its contents from the remaining lines
  std::string line;
  while ( std::getline(matrix_table_file, line) ) {
    int bin1, bin2;
    double element;

    std::stringstream temp_ss( line );
    temp_ss >> bin1;
    if ( is_matrix ) {
      temp_ss >> bin2;
    }
    else {
      bin2 = 0;
    }
    temp_ss >> element;

    if ( bin1 < num_x_bins && bin2 < num_y_bins ) {
      matrix( bin1, bin2 ) = element;
    }
  }

  return matrix;
}

void dump_text_matrix( const std::string& output_file_name,
  const TMatrixD& matrix )
{
  // Open the output file and set up the output stream so that full numerical
  // precision is preserved in the ascii text representation
  std::ofstream out_file( output_file_name );
  out_file << std::scientific
    << std::setprecision( std::numeric_limits<double>::max_digits10 );

  int num_x_bins = matrix.GetNrows();
  int num_y_bins = matrix.GetNcols();

  out_file << "numXbins " << num_x_bins << '\n';
  out_file << "numYbins " << num_y_bins << '\n';
  out_file << "xbin  ybin  z\n";

  for ( int xb = 0; xb < num_x_bins; ++xb ) {
    for ( int yb = 0; yb < num_y_bins; ++yb ) {

      double z = matrix( xb, yb );

      // Use zero-based bin indices in the dump
      out_file << xb << "  " <<  yb << "  " << z << '\n';

    } // loop over columns (y bins)
  } // loop over rows (x bins)
}

// Parse the file containing the precomputed universe vectors. Populate the
// input maps with this information.
void load_universes( const std::string& input_file_name,
  CV_MAP_TYPE& cv_univ_map, ALT_MAP_TYPE& alt_univ_map,
  std::map< std::string, std::string >& alt_to_cv_name_map,
  std::map< std::string, double >& full_corr_frac_err_map,
  SUM_VEC_TYPE& sum_vec )
{
  // Remove any existing contents from the input maps
  cv_univ_map.clear();
  alt_univ_map.clear();
  alt_to_cv_name_map.clear();

  // Temporary storage for stream-based input
  int num_bins, num_cv_univ, num_alt_univ_types, num_full_corr, num_sums;
  double val;

  // Open the file containing the precomputed vectors of event counts
  std::ifstream univ_file( input_file_name );
  univ_file >> num_bins >> num_cv_univ >> num_alt_univ_types
    >> num_full_corr >> num_sums;

  // Store the central-value universes in their map
  for ( int c = 0; c < num_cv_univ; ++c ) {

    std::string cv_name;
    univ_file >> cv_name;

    cv_univ_map[ cv_name ] = std::make_unique< TMatrixD >( num_bins, 1 );

    for ( int b = 0; b < num_bins; ++b ) {
      univ_file >> val;
      cv_univ_map.at( cv_name )->operator()( b, 0 ) = val;
    }
  }

  // Store the alternative universes in their map
  for ( int a = 0; a < num_alt_univ_types; ++a ) {

    std::string alt_type_name;
    univ_file >> alt_type_name;

    alt_univ_map[ alt_type_name ]
      = std::vector< std::unique_ptr< TMatrixD > >();

    auto& alt_vec = alt_univ_map.at( alt_type_name );

    std::string ref_cv_name;
    univ_file >> ref_cv_name;

    alt_to_cv_name_map[ alt_type_name ] = ref_cv_name;

    int num_alt_univ;
    univ_file >> num_alt_univ;

    for ( int u = 0; u < num_alt_univ; ++u ) {
      alt_vec.push_back( std::make_unique< TMatrixD >(num_bins, 1) );
      auto& matrix = alt_vec.back();

      for ( int b = 0; b < num_bins; ++b ) {
        univ_file >> val;
        matrix->operator()( b, 0 ) = val;
      }
    }
  }

  // Store the fractional errors for the fully-correlated systematic
  // uncertainties
  for ( int f = 0; f < num_full_corr; ++f ) {
    std::string full_corr_name;
    univ_file >> full_corr_name >> val;

    full_corr_frac_err_map[ full_corr_name ] = val;
  }

  // Collect the definitions for covariance matrices that are just sums of the
  // others
  for ( int s = 0; s < num_sums; ++s ) {
    std::string sum_name;
    int count;

    univ_file >> sum_name >> count;

    sum_vec.emplace_back( sum_name, std::vector< std::string >() );
    auto& contrib_vec = sum_vec.back().second;

    for ( int c = 0; c < count; ++c ) {
      std::string contrib_name;
      univ_file >> contrib_name;
      contrib_vec.push_back( contrib_name );
    }
  }

}

void calc_covariances() {

  // Create maps of TMatrixD objects to use while manipulating the universes
  CV_MAP_TYPE cv_univ_map;
  ALT_MAP_TYPE alt_univ_map;

  // Create a map connecting alternative universe types to the corresponding
  // central-value universe used to compute covariances
  std::map< std::string, std::string > alt_to_cv_name_map;

  // Create a map storing the fractional errors for the fully-correlated
  // systematic uncertainties
  std::map< std::string, double > full_corr_frac_err_map;

  // Create a map storing the component covariance matrix names for each
  // partial (or total) sum of other matrices
  SUM_VEC_TYPE sum_vec;

  load_universes( "universes.txt", cv_univ_map, alt_univ_map,
    alt_to_cv_name_map, full_corr_frac_err_map, sum_vec );

  // Get the number of bins from the main central-value universe
  const auto& main_cv_univ = cv_univ_map.at( "CV" );
  int num_bins = main_cv_univ->GetNrows();

  // Create storage for the covariance matrices
  COV_MAP_TYPE cov_matrix_map;

  // Calculate the covariance matrices based upon the alternative universes
  for ( const auto& alt_pair : alt_univ_map ) {
    const std::string& alt_name = alt_pair.first;
    const auto& alt_vec = alt_pair.second;
    size_t num_alt_univ = alt_vec.size();

    std::cout << "Computing " << alt_name << " covariances\n";

    std::string cv_name = alt_to_cv_name_map.at( alt_name );
    const auto& cv_univ = cv_univ_map.at( cv_name );

    cov_matrix_map[ alt_name ] = std::make_unique< TMatrixD >( num_bins,
      num_bins );
    auto& cov_matrix = cov_matrix_map.at( alt_name );

    for ( int u = 0; u < num_alt_univ; ++u ) {
      const auto& alt_univ = alt_vec.at( u );
      for ( int a = 0; a < num_bins; ++a ) {
        double cv_a = cv_univ->operator()( a, 0 );
        double alt_a = alt_univ->operator()( a, 0 );
        for ( int b = 0; b < num_bins; ++b ) {
          double cv_b = cv_univ->operator()( b, 0 );
          double alt_b = alt_univ->operator()( b, 0 );

          double term = ( cv_a - alt_a ) * ( cv_b - alt_b );
          cov_matrix->operator()( a, b ) += term;
        }
      }
    }

    // Average over the alternative universes
    cov_matrix->operator*=( 1.0 / num_alt_univ );
  }

  // Calculate the covariance matrices that represent the fully-correlated
  // systematic uncertainties
  for ( const auto& fc_pair : full_corr_frac_err_map ) {
    const std::string& fc_name = fc_pair.first;
    double frac_err2 = std::pow( fc_pair.second, 2 );

    cov_matrix_map[ fc_name ] = std::make_unique< TMatrixD >( num_bins,
      num_bins );
    auto& cov_matrix = cov_matrix_map.at( fc_name );

    for ( int a = 0; a < num_bins; ++a ) {
      double cv_a = main_cv_univ->operator()( a, 0 );
      for ( int b = 0; b < num_bins; ++b ) {
        double cv_b = main_cv_univ->operator()( b, 0 );

        double cov_el = cv_a * cv_b * frac_err2;
        cov_matrix->operator()( a, b ) = cov_el;
      }
    }
  }

  // Load the pre-calculated statistical covariance matrices
  const std::vector< std::string > stat_names = { "BNB", "EXT", "MC" };
  for ( const auto& sname : stat_names ) {
    std::cout << "Loading " << sname << " statistical covariance matrix\n";
    TMatrixD temp_cm = load_matrix( "cov_matrices/mat_table_extendedCov_"
      + sname + "stats.txt" );
    cov_matrix_map[ sname + "stats" ] = std::make_unique< TMatrixD >( temp_cm );
  }

  // Compute the covariance matrices defined as sums of the others
  for ( const auto& sum_pair : sum_vec ) {
    const std::string& sum_name = sum_pair.first;
    cov_matrix_map[ sum_name ]
      = std::make_unique< TMatrixD >( num_bins, num_bins );
    auto& sum_mat = cov_matrix_map.at( sum_name );

    std::cout << "Calculating summed covariance matrix " << sum_name
      << " =";

    const std::vector< std::string >& contrib_vec = sum_pair.second;
    for ( size_t c = 0u; c < contrib_vec.size(); ++c ) {
      const auto& contrib_name = contrib_vec.at( c );

      std::cout << ' ';
      if ( c != 0u ) std::cout << "+ ";
      std::cout << contrib_name;

      const auto& contrib_mat = cov_matrix_map.at( contrib_name );
      sum_mat->operator+=( *contrib_mat );
    }
    std::cout << '\n';
  }

  // Dump the results to text files
  for ( const auto& cm_pair : cov_matrix_map ) {
    const std::string& name = cm_pair.first;
    const TMatrixD& matrix = *cm_pair.second;

    std::string dump_file_name( "cov_matrices/mat_table_extendedCov_"
      + name + ".txt" );
    dump_text_matrix( dump_file_name, matrix );
  }

}

int main() {
  calc_covariances();
  return 0;
}


==> anc/extended_data_release/mat_table_mc_categories.txt <==
numXbins 11
numYbins 718
xbin  ybin  z
0  0  1.45168040511302422e+02
0  1  8.33975639188031010e+01
0  2  5.22076619987972492e+01
0  3  6.04032608133128903e+01
0  4  3.83673631811611386e+01
0  5  3.73580697648344113e+01
0  6  3.01306990384556279e+01
0  7  1.34418760875349676e+02
0  8  1.05696021307689222e+02
0  9  7.97004568517475036e+01
0  10  8.75776838026508671e+01
0  11  7.00480119109382002e+01
0  12  7.75324498142392429e+01
0  13  5.23616716161757552e+01
0  14  1.11872890109261704e+02
0  15  1.09427298484914644e+02
0  16  1.05035027125435931e+02
0  17  1.69544396331009750e+02
0  18  1.22017930674363640e+02
0  19  1.44128949973551016e+02
0  20  6.48519200915707330e+01
0  21  3.77007545736124001e+01
0  22  8.25510483116369471e+01
0  23  3.30369331218223749e+02
0  24  1.58339769305632103e+02
0  25  1.56896349263675859e+02
0  26  8.30155246931915087e+01
0  27  2.40791563475848598e+01
0  28  1.85020921486845573e+01
0  29  1.18677358375564737e+02
0  30  1.80169435654974905e+02
0  31  3.34646494792333272e+02
0  32  1.87748281187575060e+02
0  33  1.46722414833657183e+02
0  34  4.55628228695682935e+01
0  35  8.10325561920931747e+00
0  36  6.87304175066339837e+01
0  37  9.51531976664445551e+01
0  38  1.31559377939932688e+02
0  39  4.16679273711122278e+01
0  40  4.27040538757228205e+01
0  41  6.56427504491909559e+01
0  42  1.34318348750597636e+02
0  43  1.14979702822054890e+02
0  44  1.44085620213396055e+02
0  45  3.47582838685323168e+02
0  46  7.07158877038897913e+01
0  47  7.56183253034939185e+01
0  48  2.38274060572575507e+02
0  49  2.38444203200039766e+02
0  50  1.44459892487234924e+02
0  51  4.24114774193346875e+01
0  52  4.03183752557382391e+01
0  53  7.81142561677399101e+01
0  54  2.07240552069481112e+02
0  55  1.89404289122635703e+02
0  56  2.80222443652804600e+02
0  57  2.03498541788434807e+02
0  58  1.27021277678594551e+01
0  59  2.26688669968725591e+01
0  60  5.05760160058471939e+01
0  61  1.46022279434315863e+02
0  62  1.38802304242188285e+02
0  63  1.55502095512299150e+02
0  64  1.90348906611841699e+02
0  65  1.42999107129123161e+02
0  66  4.78120363767324985e+00
0  67  1.11278224014416711e+01
0  68  2.90084911203960445e+01
0  69  5.03398935030857118e+01
0  70  9.03581052678103163e+01
0  71  1.24705476257957372e+02
0  72  1.65228749364967257e+02
0  73  1.68688447335976434e+02
0  74  8.76319520943266461e+00
0  75  3.86590261708840615e+01
0  76  7.27353048091233916e+01
0  77  9.92727761056938363e+01
0  78  1.67744405534529307e+02
0  79  2.97660629710939077e+02
0  80  4.98999486866701204e+02
0  81  1.02651965123605191e+03
0  82  1.01752419985433926e+03
0  83  7.61223773997060789e+02
0  84  4.59136003824423881e+02
0  85  2.83559649672892590e+02
0  86  1.90657606881482678e+02
0  87  1.11363542048359250e+02
0  88  1.00783744367405063e+02
0  89  2.22519354541955963e+01
0  90  1.26559389270107268e+01
0  91  4.41046064245768044e+00
0  92  1.22372612922060910e+02
0  93  2.46957509853763440e+02
0  94  2.40164222646929488e+02
0  95  1.57561867355874938e+02
0  96  6.21909802071045519e+01
0  97  1.52869947777726125e+01
0  98  5.94163379244599543e+00
0  99  3.16702999352939774e+00
0  100  1.16989816967676688e+02
0  101  2.53092333839551543e+02
0  102  2.56851322022067677e+02
0  103  1.79342913080247286e+02
0  104  8.31269525080804215e+01
0  105  3.05519524942938219e+01
0  106  1.33285841604913458e+01
0  107  4.97296849816767939e+00
0  108  1.31934433123579109e+00
0  109  1.20531158539435665e+02
0  110  2.56422770318126140e+02
0  111  2.57045413722814033e+02
0  112  2.08694734977513804e+02
0  113  1.52363644752121473e+02
0  114  1.07115857497487681e+02
0  115  5.55700485329473253e+01
0  116  2.75229754953152153e+01
0  117  1.33834395053583766e+01
0  118  6.72704021207061231e+00
0  119  2.25874500967643410e+00
0  120  1.39105898437527628e+02
0  121  2.70047037224610847e+02
0  122  2.63463241462527094e+02
0  123  2.15624258583424592e+02
0  124  1.61454426357117654e+02
0  125  1.30604844903338488e+02
0  126  1.38714950741008835e+02
0  127  9.40413267087065492e+01
0  128  5.12967306685006292e+01
0  129  1.94679500289991907e+01
0  130  4.41046064245768044e+00
0  131  3.80940945068854035e+02
0  132  5.28293127526244689e+02
0  133  5.43115606908213977e+02
0  134  4.00877645096488266e+02
0  135  4.05519740802049284e+02
0  136  3.29743364273505733e+02
0  137  2.55444091975118596e+02
0  138  7.95345233950984465e+01
0  139  1.23959059793958289e+02
0  140  1.45453942444211492e+02
0  141  1.37022675997008719e+02
0  142  1.42524970784289735e+02
0  143  1.17342910075790769e+02
0  144  9.11682977404950634e+01
0  145  1.20177531441276688e+01
0  146  1.87545686664312754e+01
0  147  4.34297902491131111e+01
0  148  7.18371341021956340e+01
0  149  1.00307924655990007e+02
0  150  6.19532223981336472e+01
0  151  5.77214703541494316e+01
0  152  6.24396061732050089e+00
0  153  6.80313989935918695e+00
0  154  1.89666973906755061e+01
0  155  4.47757440400118014e+01
0  156  1.18611394221853431e+02
0  157  1.38820335085028290e+02
0  158  1.07901957066662362e+02
0  159  1.53610043430293608e+00
0  160  2.01872163063452135e+01
0  161  5.71840692722230131e+01
0  162  1.69741904308979315e+02
0  163  4.24858191143387330e+02
0  164  6.31440065088907545e+02
0  165  9.59519105117313302e+02
0  166  9.63128064876230155e+02
0  167  6.24100978971711129e+02
0  168  4.00917708571952971e+02
0  169  1.63266845112153305e+02
0  170  5.26800489429716876e+01
0  171  1.89617577337342667e+01
0  172  1.56393789216789192e+00
0  173  1.07168148983415756e+00
0  174  1.30054760699374654e+01
0  175  3.46261060020997462e+01
0  176  8.82655848593926748e+01
0  177  1.17523253957978085e+02
0  178  1.26372197887225042e+02
0  179  1.64367976145585430e+02
0  180  1.53783678376055946e+02
0  181  1.27676865281524272e+02
0  182  1.12751390445502921e+02
0  183  8.93293267732731522e+01
0  184  2.63795069778863223e+01
0  185  1.23439189948022445e+01
0  186  7.94245073192701434e-01
0  187  4.64418944468778350e-01
0  188  6.22201738475591526e+00
0  189  1.93145629121918887e+01
0  190  7.48820096196235738e+01
0  191  2.81589244781041941e+02
0  192  4.56225208031058742e+02
0  193  7.17543191063107543e+02
0  194  7.27754685497510764e+02
0  195  4.51088119768373815e+02
0  196  2.61156367936744402e+02
0  197  6.76833290802734240e+01
0  198  2.36440775653342428e+01
0  199  5.84888420486654503e+00
0  200  6.20609960959899620e-01
0  201  1.58781123136326396e+00
0  202  5.06597918501033107e+00
0  203  1.07878866045128561e+01
0  204  4.84021131738116992e+01
0  205  9.71499323284591014e+01
0  206  9.89549174075487770e+01
0  207  4.71447505953286665e+01
0  208  1.15757365046602203e+01
0  209  3.91266887641695504e+00
0  210  2.17626278066600198e+00
0  211  4.74301649907681195e+01
0  212  3.69421843250846962e+01
0  213  6.87889500967552436e+01
0  214  1.45748314030637857e+02
0  215  2.40920808205247795e+02
0  216  4.01144887076318355e+02
0  217  5.66086867170772507e+02
0  218  6.61751159746712460e+02
0  219  6.07603030766286565e+02
0  220  4.95450926057194465e+02
0  221  3.99610764625157969e+02
0  222  2.88316501955388617e+02
0  223  2.14970353606429057e+02
0  224  3.14321081119625546e+02
0  225  2.36151965974556191e+02
0  226  8.49922066495877743e+02
0  227  1.15810852245479236e+03
0  228  8.58578563176062062e+02
0  229  3.66547115892535544e+02
0  230  3.82842426088536513e+02
0  231  2.70331168047722940e+02
0  232  2.12915382515119092e+02
0  233  8.60941727666758538e+01
0  234  4.20877420968294231e+01
0  235  2.55068682636741535e+01
0  236  4.62274913773392342e+01
0  237  9.11992231220039855e+01
0  238  2.01097890192731853e+02
0  239  3.52012427657812509e+02
0  240  4.34618584894097694e+02
0  241  3.86118510129007575e+02
0  242  2.84656128832775380e+02
0  243  1.82431662022798264e+02
0  244  1.21354860064633357e+02
0  245  8.10151630079598135e+01
0  246  6.34506136240646015e+01
0  247  5.31042181922528727e+01
0  248  1.00258512278759213e+02
0  249  1.82358006395405027e+02
0  250  2.49458333829709801e+02
0  251  1.80237180748576236e+02
0  252  1.74440615612318908e+02
0  253  1.65056501582084849e+02
0  254  1.73295802236375124e+02
0  255  1.21510972467849939e+02
0  256  9.71248105820165080e+01
0  257  1.11123151231784846e+02
0  258  2.68421220985088560e+01
0  259  2.71485377498291314e+01
0  260  4.53287317465565209e+01
0  261  6.08433153759047229e+01
0  262  7.11833658787704735e+01
0  263  6.88568185032563918e+01
0  264  7.08207762680766848e+01
0  265  6.97333296047205522e+01
0  266  5.64310202006219299e+01
0  267  1.39747316263775986e+02
0  268  1.00104209051454916e+02
0  269  5.90144013505792344e+01
0  270  6.61807986639300907e+01
0  271  7.28357073822273833e+01
0  272  7.13910322820751162e+01
0  273  6.59097413775102439e+01
0  274  6.95047644653099184e+01
0  275  8.17863448914386026e+01
0  276  7.78346944458485694e+01
0  277  7.65716275633436680e+01
0  278  8.75712712058735008e+01
0  279  9.38970187180355822e+01
0  280  1.20136370321353581e+02
0  281  1.19110209184937219e+02
0  282  1.33904183439521489e+02
0  283  1.47260069534720799e+02
0  284  1.73406807800455340e+02
0  285  2.03492279767493642e+02
0  286  2.33285531140184673e+02
0  287  2.50895737017426029e+02
0  288  2.79287670703640913e+02
0  289  3.32982497275898879e+02
0  290  3.65903438484681260e+02
0  291  2.90593504658474558e+02
0  292  1.59172902095110544e+02
0  293  1.73030020863714640e+02
0  294  1.89345824117558038e+02
0  295  1.65614938724180632e+02
0  296  1.45658870924081043e+02
0  297  8.34035263213194895e+01
0  298  5.36191129758281022e+01
0  299  7.66498165882545663e+01
0  300  4.94417026197285807e+01
0  301  4.88205053369983091e+01
0  302  5.80163255864655127e+01
0  303  6.48018060455129756e+01
0  304  7.85706469873275495e+01
0  305  1.10051279628728025e+02
0  306  1.87039615469345136e+02
0  307  2.09205628785312342e+02
0  308  2.98759127416748868e+02
0  309  3.92138326862926078e+02
0  310  5.38788747149837604e+02
0  311  6.53728392858532743e+02
0  312  3.92570313229283840e+02
0  313  4.43300760521011171e+02
0  314  2.01463078186629588e+02
0  315  2.18947642828689879e+02
0  316  2.03341280113759439e+02
0  317  2.09831884581458951e+02
0  318  2.72548543907995168e+02
0  319  4.63089748745200495e+02
0  320  5.23542535512756672e+02
0  321  5.76898511724853620e+02
0  322  4.64311423751315317e+02
0  323  4.45819961796721145e+02
0  324  4.13801741903626180e+02
0  325  3.54102703083248400e+02
0  326  2.90135485806059705e+02
0  327  2.06575461562623332e+02
0  328  1.73857787031613896e+02
0  329  1.36609617747057229e+02
0  330  8.55215751323509892e+01
0  331  4.61207858044215868e+01
0  332  3.61501102625351507e+01
0  333  6.58607960707107338e+01
0  334  9.00361735682608355e+01
0  335  1.58844865568826378e+02
0  336  2.25672715529672359e+02
0  337  2.48948055982577699e+02
0  338  2.65005108685409255e+02
0  339  2.87911793537176607e+02
0  340  2.65677853601653624e+02
0  341  2.59578336303036508e+02
0  342  2.44613832225405019e+02
0  343  2.20097468005686324e+02
0  344  1.95919454549482850e+02
0  345  1.88816941600007056e+02
0  346  1.71874535269953924e+02
0  347  2.95073422985743377e+02
0  348  2.39888747902311366e+02
0  349  2.02898042267816749e+02
0  350  1.59508818117750025e+02
0  351  1.44914257349815756e+02
0  352  1.14097067119541492e+02
0  353  8.62028516339755839e+01
0  354  8.46246875109630707e+01
0  355  6.86209838036166957e+01
0  356  5.52424705000011613e+01
0  357  9.17548094594052372e+01
0  358  5.74019046235801653e+01
0  359  1.52536085962347912e+01
0  360  1.36155759392228202e+01
0  361  6.70633186209706800e+00
0  362  8.83375623466117332e+00
0  363  1.10051692454399532e+01
0  364  1.58795918617162144e+01
0  365  3.78635727717074175e+01
0  366  2.51010086317497638e+01
0  367  1.20779117170189156e+01
0  368  9.66496820845256899e+00
0  369  1.38365048964122810e+01
0  370  1.39283675304363008e+01
0  371  2.30761058340287590e+01
0  372  3.20309521148392733e+01
0  373  2.73996213395780295e+01
0  374  2.28412869750688117e+01
0  375  1.68357867563780914e+01
0  376  2.78187655345053955e+01
0  377  1.34786349111034660e+01
0  378  1.79091235791546666e+01
0  379  1.95150982127858583e+01
0  380  2.16804068937138474e+01
0  381  2.18674164728108558e+01
0  382  4.41591384963264488e+01
0  383  1.59459719486782134e+01
0  384  2.18220203495727674e+01
0  385  1.11435570728107756e+01
0  386  1.07460867727486260e+01
0  387  1.39510594411292281e+01
0  388  2.48665277310490325e+01
0  389  2.30410192607243403e+01
0  390  3.12376124130769739e+01
0  391  2.63116848009161046e+01
0  392  2.41082112612804949e+01
0  393  1.33709480060434434e+01
0  394  5.38527513374356559e+00
0  395  1.38007418617848643e+01
0  396  9.97800662638562130e+00
0  397  1.58435532480051453e+01
0  398  1.00019976522591545e+01
0  399  8.60987397246979214e+00
0  400  8.21292859467708780e+00
0  401  1.63552899830476939e+01
0  402  2.53993709995318646e+01
0  403  1.11192237141664592e+01
0  404  1.38246600982684420e+01
0  405  4.26768976666610413e+01
0  406  1.87439562217096878e+01
0  407  1.77360845004127796e+01
0  408  8.99496236699613227e+00
0  409  1.21926065078935277e+01
0  410  7.90628438757709802e+01
0  411  3.27135031356222186e+01
0  412  3.49301388101441006e+01
0  413  2.36973148770733957e+01
0  414  1.49267303625584287e+01
0  415  2.38710783879412745e+01
0  416  2.66565821907159055e+01
0  417  5.81406978889574901e+01
0  418  1.87941125771098001e+01
0  419  9.08137961806445304e+00
0  420  1.10701609569161938e+01
0  421  8.29067595832689186e+00
0  422  1.25846215364106477e+01
0  423  2.18014353820662912e+01
0  424  2.12030378862365332e+01
0  425  3.93297410522220048e+01
0  426  6.12210613640612600e+00
0  427  1.78310628905744739e+00
0  428  2.94747273996091552e+00
0  429  7.02636718037398023e+00
0  430  1.15126165943217149e+01
0  431  2.23899011183475380e+01
0  432  3.13162361159176932e+01
0  433  6.53212561689965980e+01
0  434  8.66663721711525170e+00
0  435  7.99408400623668847e+00
0  436  1.20610276115190800e+01
0  437  2.20891906561498139e+01
0  438  4.52586052486748756e+01
0  439  7.56384302198637926e+01
0  440  1.39082853377929098e+02
0  441  1.36704607860567819e+02
0  442  1.02616705480025573e+02
0  443  8.93513429642614199e+01
0  444  6.73330623054379345e+01
0  445  5.91048748604560501e+01
0  446  3.73406365962565232e+01
0  447  5.01884117300605155e+01
0  448  1.46446159264306015e+01
0  449  2.05597846084272469e+01
0  450  1.74397297165060223e+01
0  451  2.30304276936260237e+01
0  452  3.76306612351677217e+01
0  453  4.30284546536671115e+01
0  454  3.04480770983292786e+01
0  455  2.81130793825987588e+01
0  456  1.63485126915037817e+01
0  457  1.03548142771799405e+01
0  458  1.41747866618552578e+01
0  459  1.29608467336152788e+01
0  460  2.39038642200654330e+01
0  461  2.06271589307786662e+01
0  462  1.54582521379224307e+01
0  463  1.60747821124639572e+01
0  464  1.04725215291555980e+01
0  465  5.07093640852078131e+00
0  466  2.66595311303822413e+00
0  467  5.83607274922185848e+00
0  468  1.47744567136757698e+01
0  469  2.56800610631899815e+01
0  470  2.58727388303168091e+01
0  471  1.56840701463589838e+01
0  472  1.75391581382493413e+01
0  473  1.69203249910999105e+01
0  474  1.99116662533141024e+01
0  475  1.38216921599724429e+01
0  476  4.52437358374068932e+00
0  477  2.92947310753134049e+00
0  478  8.66877709254188744e+00
0  479  2.48726990789466882e+01
0  480  5.18682668595059226e+01
0  481  4.71762554458052392e+01
0  482  4.10263060974149312e+01
0  483  2.76243233309493519e+01
0  484  2.35917030936786247e+01
0  485  2.81936592880775869e+01
0  486  2.73506785141375985e+01
0  487  2.59112198632444937e+01
0  488  1.45498134112288007e+01
0  489  1.53141369545319392e+01
0  490  7.91004173199588649e+01
0  491  5.94728929889746354e+01
0  492  4.48126197286772481e+01
0  493  3.97867119731331442e+01
0  494  4.71457979572292913e+01
0  495  5.28022296642673012e+01
0  496  6.66509379530004509e+01
0  497  2.95544199045383529e+01
0  498  2.14808902884095261e+01
0  499  1.53115207246179885e+01
0  500  1.44480432059574628e+01
0  501  1.43761639236888570e+01
0  502  1.97099832506534867e+01
0  503  2.18941105414275796e+01
0  504  1.54648437315240717e+01
0  505  1.08123462058269180e+01
0  506  1.30227242104435366e+01
0  507  1.17771658610129251e+01
0  508  1.10659930407835390e+01
0  509  8.70097688129049729e+00
0  510  1.33362128526698953e+01
0  511  1.79635354368415392e+01
0  512  1.18883617322332142e+01
0  513  1.18084390306779063e+01
0  514  2.37931491139822882e+01
0  515  3.99606362164575444e+01
0  516  4.75846469323669226e+01
0  517  4.62792849755775251e+01
0  518  7.51901946259042120e+00
0  519  1.06367082480876007e+01
0  520  2.37906262563634385e+01
0  521  3.47939211209542023e+01
0  522  5.32918493509969124e+01
0  523  7.58396321067920383e+01
0  524  1.94011304190554597e+02
0  525  1.88835021678363432e+02
0  526  8.33700007928056266e+01
0  527  6.39195012877211255e+01
0  528  3.33409086341626733e+01
0  529  2.15183272391623106e+01
0  530  1.24800318981401190e+01
0  531  6.65820337952796582e+00
0  532  4.58335022147235804e+00
0  533  5.93857005399037430e+00
0  534  1.48192773531368509e+01
0  535  1.81466882238200142e+01
0  536  2.12365849369344488e+01
0  537  2.17038024420711153e+01
0  538  4.54407738278473232e+01
0  539  4.14565605506427772e+01
0  540  2.50496127938522939e+01
0  541  2.71250165613406580e+01
0  542  1.70786460354211904e+01
0  543  1.24599376746836725e+01
0  544  5.30124315055022066e+00
0  545  4.27138864615588343e+00
0  546  2.01636784398362234e+00
0  547  3.57124581386262419e+00
0  548  6.68371667699453909e+00
0  549  1.21374337447760468e+01
0  550  2.27796292487489502e+01
0  551  4.29280269090965021e+01
0  552  1.12072974615394060e+02
0  553  1.17000490120149891e+02
0  554  4.74811775408805516e+01
0  555  2.54580579256013309e+01
0  556  1.18389300050702531e+01
0  557  6.69692744923990446e+00
0  558  4.81570824155603550e+00
0  559  1.23784367336060130e+00
0  560  2.63064514357705281e+00
0  561  3.08174166655630843e+00
0  562  6.60793289026597641e+00
0  563  1.25832413182857152e+01
0  564  4.09210578055253720e+01
0  565  3.48979643715420451e+01
0  566  1.23313234496695667e+01
0  567  7.07872089943896121e+00
0  568  4.02003394209098275e+00
0  569  4.52241187863652971e+00
0  570  2.10095649714475883e+01
0  571  1.52520449521421462e+01
0  572  2.00020789257946916e+01
0  573  2.06366876715515986e+01
0  574  2.46954009071584721e+01
0  575  4.12096136904893129e+01
0  576  5.56219047509884206e+01
0  577  6.56860242325320485e+01
0  578  7.23513763320379866e+01
0  579  5.63170946199222442e+01
0  580  5.22343738920779543e+01
0  581  4.67151903527265091e+01
0  582  4.45684802408496239e+01
0  583  2.73705220106503873e+02
0  584  1.48181499033658071e+01
0  585  5.66667268785393361e+01
0  586  8.64627117816547468e+01
0  587  7.19490865381665401e+01
0  588  5.03720910676910947e+01
0  589  7.63194845603088083e+01
0  590  9.41289164110357888e+01
0  591  1.19472300511068468e+02
0  592  7.52035355128027163e+01
0  593  6.34603236247578621e+01
0  594  1.01151728856831411e+02
0  595  9.75627744418247511e-01
0  596  1.44205197200249824e+00
0  597  7.81024777233343670e+00
0  598  1.87618126010498827e+01
0  599  2.39513596610808790e+01
0  600  2.98859991360737283e+01
0  601  2.42594641011495256e+01
0  602  1.69184439548743768e+01
0  603  1.21267154965580772e+01
0  604  1.07472108078267503e+01
0  605  1.10686553161924746e+01
0  606  1.44062160526988059e+01
0  607  1.14715428826391523e+01
0  608  1.58227301597032071e+01
0  609  2.14179011409923419e+01
0  610  2.23895027455579054e+01
0  611  1.82316012683792010e+01
0  612  1.42565938079755448e+01
0  613  1.49786830823823998e+01
0  614  1.71699966673386513e+01
0  615  1.54104725015895667e+01
0  616  3.30854218569096545e+01
0  617  1.43330091266306461e+01
0  618  1.35265449956948949e+01
0  619  2.21874357188542817e+01
0  620  2.47104412128128601e+01
0  621  3.15617344897419727e+01
0  622  3.24261056861754966e+01
0  623  2.89538687781000021e+01
0  624  2.88332376360245561e+01
0  625  2.73332843390596913e+01
0  626  2.29551142933401763e+02
0  627  2.76005024608070144e+01
0  628  1.08224935757712277e+01
0  629  1.33723265786033636e+01
0  630  1.19007105519717058e+01
0  631  1.45836081057573139e+01
0  632  1.11815883019280857e+01
0  633  1.03750272292362133e+01
0  634  1.54328681886513142e+01
0  635  1.45051717470918824e+01
0  636  1.44266679888789700e+01
0  637  1.52953630806583440e+01
0  638  1.43171690753596952e+01
0  639  1.86658381710698720e+01
0  640  1.97610264535964006e+01
0  641  2.27356581725110125e+01
0  642  2.58932593020943820e+01
0  643  2.71588909705315551e+01
0  644  3.73748964053604595e+01
0  645  3.60164074086097941e+01
0  646  3.38810401409940667e+01
0  647  4.18264287827778602e+01
0  648  5.48174969311706519e+01
0  649  6.16393765380119305e+01
0  650  4.51191133447128863e+01
0  651  2.69575540364105812e+01
0  652  2.90842539466650010e+01
0  653  3.19811992443192636e+01
0  654  4.30259489659394276e+01
0  655  4.14274309128834162e+01
0  656  3.88257390338488548e+01
0  657  6.02223229061711010e+01
0  658  9.72836864751208594e+01
0  659  5.88432965102960708e+01
0  660  4.44913305797798984e+01
0  661  3.23620473880598709e+01
0  662  2.87592265420635584e+01
0  663  3.47319127091915192e+01
0  664  4.07611614236251114e+01
0  665  3.35756960274103022e+01
0  666  2.30420036256908674e+01
0  667  2.04678635731549150e+01
0  668  2.53564538078870996e+01
0  669  3.67137637444246181e+01
0  670  5.32683928010694316e+01
0  671  4.12039719698272364e+01
0  672  5.54285988397099203e+01
0  673  2.96974534339686258e+01
0  674  3.31393159661138270e+01
0  675  3.11869440599728733e+01
0  676  2.94696132626848204e+01
0  677  1.42937929909936337e+01
0  678  3.11191142345914393e+01
0  679  7.98754838505230111e+01
0  680  1.12264618707350380e+02
0  681  1.23593572932475936e+02
0  682  8.79450773542498609e+01
0  683  7.30210444498384419e+01
0  684  6.92311005709725293e+01
0  685  5.31964466556348867e+01
0  686  4.70278798198968175e+01
0  687  3.60735182171165718e+01
0  688  2.90453206885160427e+01
0  689  2.23658855752604744e+01
0  690  1.44102609216944781e+01
0  691  1.24679356862079196e+01
0  692  2.62495314504551729e+01
0  693  2.31503753910087013e+01
0  694  3.27236941282167138e+01
0  695  4.49468890404885002e+01
0  696  5.61054184066106103e+01
0  697  5.56975170272375806e+01
0  698  5.83985724227149134e+01
0  699  5.69361487012906267e+01
0  700  4.45306971963407250e+01
0  701  4.02230468233640579e+01
0  702  3.71154816924125583e+01
0  703  2.65633346024472203e+01
0  704  2.43962850405323266e+01
0  705  2.41608231963641558e+01
0  706  4.21795402946347195e+01
0  707  3.85873358808597544e+01
0  708  3.22910577685540829e+01
0  709  2.46676546099403140e+01
0  710  2.35404805625761462e+01
0  711  1.78849443323180743e+01
0  712  1.35841496272841358e+01
0  713  1.30261053544542307e+01
0  714  8.58105215955685807e+00
0  715  1.12705216727091688e+01
0  716  1.58148379127042382e+01
0  717  9.88494645030193197e+00
1  0  2.36683658939271879e+01
1  1  1.99931614352122580e+01
1  2  3.16120455668114282e+01
1  3  3.84427904000143101e+01
1  4  4.42701129334157031e+01
1  5  7.99446908203784545e+01
1  6  4.44488324591042030e+01
1  7  6.77737643343194929e+00
1  8  1.06888827422334387e+01
1  9  1.68744846185017394e+01
1  10  2.35930179139759133e+01
1  11  3.19880092385371171e+01
1  12  7.84267055969456806e+01
1  13  7.45379849970168777e+01
1  14  6.73626880162949693e+00
1  15  9.22743474958421572e+00
1  16  1.16667146203066725e+01
1  17  3.81081011913000083e+01
1  18  4.62067732042067760e+01
1  19  9.18445895673382751e+01
1  20  9.14209209522989994e+01
1  21  5.91463305367610133e+01
1  22  3.08267506574259986e+00
1  23  5.43985189903807722e+01
1  24  6.73117329101752375e+01
1  25  1.28892373200720812e+02
1  26  1.34088333937541734e+02
1  27  3.56571989160628604e+01
1  28  3.45970420888205510e+00
1  29  9.20749823117026622e+00
1  30  3.80636211347241371e+01
1  31  1.80257699865664733e+02
1  32  1.41968853429926952e+02
1  33  2.49225668025477631e+02
1  34  8.36310029427073118e+01
1  35  3.56824798752247707e-02
1  36  2.17721569177270311e+01
1  37  4.96848961061078072e+01
1  38  1.39147158346988874e+02
1  39  8.13139035755914534e+01
1  40  1.10468276193894361e+01
1  41  3.27837082668405770e+01
1  42  1.08376574195644878e+02
1  43  1.49727553928583944e+02
1  44  6.89546869014381230e+01
1  45  1.01758262008095642e+02
1  46  5.67508973886997126e+01
1  47  5.21391717314279859e+01
1  48  8.38946831231288570e+01
1  49  6.77230863029136287e+01
1  50  4.91146219820860921e+01
1  51  4.53416332713320713e+01
1  52  6.17105437559384100e+01
1  53  9.94365221665548091e+01
1  54  9.16856799055751424e+01
1  55  6.35830691237438685e+01
1  56  8.47660322921317402e+01
1  57  6.72650189143498665e+01
1  58  5.30499727982247435e+01
1  59  1.10144632153782680e+02
1  60  9.72606335545919478e+01
1  61  1.04981803510171744e+02
1  62  6.29526457564937303e+01
1  63  7.19781939769044641e+01
1  64  6.97799760144938972e+01
1  65  8.05214838877136856e+01
1  66  5.02488807764716796e+01
1  67  7.45604835300347872e+01
1  68  4.43990133429885105e+01
1  69  5.44055561436309745e+01
1  70  6.30448215162539043e+01
1  71  7.95467148681434111e+01
1  72  8.85582615019923480e+01
1  73  1.01910054479775170e+02
1  74  4.96797539776700319e+01
1  75  6.34516138865359665e+01
1  76  5.14945376824578318e+01
1  77  4.58193291557354669e+01
1  78  7.41759631620766413e+01
1  79  1.16668702425298548e+02
1  80  5.03535644168423460e+01
1  81  1.10794749168973496e+02
1  82  2.10754791331363521e+02
1  83  2.63602820917602003e+02
1  84  4.45426927397425175e+02
1  85  4.78180280013633819e+02
1  86  4.14512908173034987e+02
1  87  2.62524047196690333e+02
1  88  2.69659522711459829e+02
1  89  6.42565287230564195e+01
1  90  3.08045963606681248e+01
1  91  1.88620055810828058e+00
1  92  1.74810317163353659e+01
1  93  2.01593651558500753e+01
1  94  5.43033421929069746e+01
1  95  6.31324012841095197e+01
1  96  8.53238824990307592e+01
1  97  8.03254256030322153e+01
1  98  5.09716849334515274e+01
1  99  1.90917053952220925e+01
1  100  1.31887588289012463e+01
1  101  3.22317350506716593e+01
1  102  4.91636625472359725e+01
1  103  6.94445557014909411e+01
1  104  1.26525734108870992e+02
1  105  1.22304584299712104e+02
1  106  9.09344088300643421e+01
1  107  3.58043068776094984e+01
1  108  2.32950719697557744e+01
1  109  1.12826174015142602e+01
1  110  2.91161256424386110e+01
1  111  5.64249195944037112e+01
1  112  7.23840976200820734e+01
1  113  1.40916519117283428e+02
1  114  1.68237338501537067e+02
1  115  1.44813439016195417e+02
1  116  1.00175440869678596e+02
1  117  7.92275880700492507e+01
1  118  3.24670273580289717e+01
1  119  1.17622650152084223e+01
1  120  8.40115647009146826e+00
1  121  2.92875233200131504e+01
1  122  5.08628669968169120e+01
1  123  5.86417663119194685e+01
1  124  9.26607916722399523e+01
1  125  1.07312931609352546e+02
1  126  1.59320409775888209e+02
1  127  1.47254969972195710e+02
1  128  1.06448175076326748e+02
1  129  4.01911100052347834e+01
1  130  1.88620055810825837e+00
1  131  6.69028804826782704e+01
1  132  8.88054401843127152e+01
1  133  8.57593489691316790e+01
1  134  6.20269066963951303e+01
1  135  6.41304886470942677e+01
1  136  4.49895622252701202e+01
1  137  3.90271228448093623e+01
1  138  5.78982687884719951e+01
1  139  8.60088781672189953e+01
1  140  1.27642297255552251e+02
1  141  8.21832890199517863e+01
1  142  8.37406386456572847e+01
1  143  3.90303796931999969e+01
1  144  3.50905787596924483e+01
1  145  5.00191568095851267e+01
1  146  1.03379253417042150e+02
1  147  1.23005217919326029e+02
1  148  1.06174571214089127e+02
1  149  1.20998637947618192e+02
1  150  5.82443422888647930e+01
1  151  3.40558732698786741e+01
1  152  3.18181473453454977e+01
1  153  7.16255126124250694e+01
1  154  1.43242776384247520e+02
1  155  1.74307092223410308e+02
1  156  2.77941330651957969e+02
1  157  2.27573787042298193e+02
1  158  1.17135157463333115e+02
1  159  1.69062575582562786e+01
1  160  1.14352457333700016e+02
1  161  1.67756049108215109e+02
1  162  2.68360885812177003e+02
1  163  2.92456213470069770e+02
1  164  1.95408181799583929e+02
1  165  1.85991172105555080e+02
1  166  2.18049732093796308e+02
1  167  2.24334886659047186e+02
1  168  3.03423981296350917e+02
1  169  3.07542117424254570e+02
1  170  1.90177487753756026e+02
1  171  9.84008501900926404e+01
1  172  1.95966643640031180e+01
1  173  6.64698254113209153e+00
1  174  5.73998660272195167e+01
1  175  7.73808729778644135e+01
1  176  1.19280985961694114e+02
1  177  1.22316671796496365e+02
1  178  8.29780944348321441e+01
1  179  6.97639453270598153e+01
1  180  7.71226366371067513e+01
1  181  8.24138916413696876e+01
1  182  1.23623929850836248e+02
1  183  1.44115132316414901e+02
1  184  9.22027254783914998e+01
1  185  4.67715727058736377e+01
1  186  9.30165946023668866e+00
1  187  9.39559388217024782e+00
1  188  5.10970470341915188e+01
1  189  6.01878975820150259e+01
1  190  1.07725789809535769e+02
1  191  1.11253857372748314e+02
1  192  7.15669569498051601e+01
1  193  6.05596582461320452e+01
1  194  9.29496960262757597e+01
1  195  9.73599505798344467e+01
1  196  1.11060895399233488e+02
1  197  1.25969437019219413e+02
1  198  7.13808244383584451e+01
1  199  4.37206233451267110e+01
1  200  1.02304445690585037e+01
1  201  2.09267954251049169e+01
1  202  3.39152485946633817e+01
1  203  5.12979053336935777e+01
1  204  5.84422544480308233e+01
1  205  6.90947934431679158e+01
1  206  6.33461791407623522e+01
1  207  6.69728680586160294e+01
1  208  5.16753653913419697e+01
1  209  3.16805155983928799e+01
1  210  1.96273721248515010e+01
1  211  1.39282784523734847e+02
1  212  1.78004346803091607e+02
1  213  1.87631517568441865e+02
1  214  2.44664079384716047e+02
1  215  2.44948996763134886e+02
1  216  2.67730128972162220e+02
1  217  2.87626703484422023e+02
1  218  2.56960195513400777e+02
1  219  2.21796490461397667e+02
1  220  1.63302093056158242e+02
1  221  1.46770692447607757e+02
1  222  9.13369731684969111e+01
1  223  7.59635094632513557e+01
1  224  9.67384253588419085e+01
1  225  6.50898772751380861e+00
1  226  4.61216361228421050e+01
1  227  1.22866739385986676e+02
1  228  2.59997496893560083e+02
1  229  3.63130868882380923e+02
1  230  6.26247679432079394e+02
1  231  5.29617542969160013e+02
1  232  4.12096843370231795e+02
1  233  1.64425184804964289e+02
1  234  6.20320596936182582e+01
1  235  9.71189768652047647e+00
1  236  1.28859159826709231e+01
1  237  1.31522105740567525e+01
1  238  2.95008272687225315e+01
1  239  2.86288958625037040e+01
1  240  3.25096442195349269e+01
1  241  2.58947676029713278e+01
1  242  1.54759221225339036e+01
1  243  1.08625154568988265e+01
1  244  2.07615399909838549e+00
1  245  2.94916191917028492e+00
1  246  1.56134822818100960e+00
1  247  1.57041078941703915e+02
1  248  1.79460678689765984e+02
1  249  1.98915607801414126e+02
1  250  2.30775675086693326e+02
1  251  1.29764371739159174e+02
1  252  1.23273247794232731e+02
1  253  7.97964493898955283e+01
1  254  6.69765559808535613e+01
1  255  3.61507133192363526e+01
1  256  2.38827163794173813e+01
1  257  2.33389500856485625e+01
1  258  1.00109268126831182e+02
1  259  1.53009190474351783e+02
1  260  1.47076596064660521e+02
1  261  1.52778361451514257e+02
1  262  1.46554251174814340e+02
1  263  1.34225710101187900e+02
1  264  1.01118666061441104e+02
1  265  1.03470716319541154e+02
1  266  6.77026417051400813e+01
1  267  7.18381270450123566e+01
1  268  8.55855915693633484e+00
1  269  5.88440827788581533e+00
1  270  5.19528135390312951e+00
1  271  8.45118549655365392e+00
1  272  6.24172204320789348e+00
1  273  1.11682957945625603e+01
1  274  7.47957777625891751e+00
1  275  7.39066935594046104e+00
1  276  1.21933040452759140e+01
1  277  1.71495881999500526e+01
1  278  1.60085530676112491e+01
1  279  2.03922433187113974e+01
1  280  1.96153429690065906e+01
1  281  2.56437802424308217e+01
1  282  3.78987943118437585e+01
1  283  4.46752367807353892e+01
1  284  6.03070588517135846e+01
1  285  5.36577487931297128e+01
1  286  9.74299646695353943e+01
1  287  1.24127776618754410e+02
1  288  1.43984082938837645e+02
1  289  1.97692901220628215e+02
1  290  2.91553059383211576e+02
1  291  2.61404770528936638e+02
1  292  1.32857092189259220e+02
1  293  1.83868113988516768e+02
1  294  1.99837502640367006e+02
1  295  2.55072962715777436e+02
1  296  2.25194079113680118e+02
1  297  1.21823281125696553e+02
1  298  3.50261639714908739e+01
1  299  6.07420319882705257e+01
1  300  4.27141720427196958e+01
1  301  5.87432411504600367e+01
1  302  7.11944545756634994e+01
1  303  9.27741014804158510e+01
1  304  9.98542493967543265e+01
1  305  1.69811537098315938e+02
1  306  1.79477094245470880e+02
1  307  1.59767734802547295e+02
1  308  1.66793182416693440e+02
1  309  2.20448982946101523e+02
1  310  2.42757367116709077e+02
1  311  2.84213132412179846e+02
1  312  1.67494229846465487e+02
1  313  1.78591980006314770e+02
1  314  9.53254888224968511e+01
1  315  1.06956928324825498e+02
1  316  8.16261219495251851e+01
1  317  8.84447423754374995e+01
1  318  9.59331536073014348e+01
1  319  1.53007906956967361e+02
1  320  2.31394348873521210e+02
1  321  2.27154602625195821e+02
1  322  2.86633896804430037e+02
1  323  2.94864710667564793e+02
1  324  3.55804630984812093e+02
1  325  2.98341420594111412e+02
1  326  2.58332365565179430e+02
1  327  1.87792740699086664e+02
1  328  1.16984910682110822e+02
1  329  5.63627722112012961e+01
1  330  2.85237801617581717e+01
1  331  8.05764989248568853e+00
1  332  3.56804664313184938e+00
1  333  7.40616635623250943e+01
1  334  6.45130203716993122e+01
1  335  8.62992591181105695e+01
1  336  9.54603093179254927e+01
1  337  9.91304822510840324e+01
1  338  1.05801726428361718e+02
1  339  1.01872593044036762e+02
1  340  1.25970202368918109e+02
1  341  1.05373148036006768e+02
1  342  9.70039288231773185e+01
1  343  1.16067859050743962e+02
1  344  1.17380660364776020e+02
1  345  9.80831940346946567e+01
1  346  1.08044169308397088e+02
1  347  1.74766535873338256e+02
1  348  1.53315543394487321e+02
1  349  1.46775543301471487e+02
1  350  1.38948636882554780e+02
1  351  1.19966804565477318e+02
1  352  9.32853133920727373e+01
1  353  7.87016794687403376e+01
1  354  7.19768029228161907e+01
1  355  5.44087254239149871e+01
1  356  5.51783636640237063e+01
1  357  7.75304991948238893e+01
1  358  4.28402728048801364e+01
1  359  5.46623472433869040e+00
1  360  6.92449946534863692e+00
1  361  2.43227691732519613e+00
1  362  8.86781995549696234e+00
1  363  5.92395687789893977e+00
1  364  1.76725337593394052e+01
1  365  1.85945742030070313e+01
1  366  3.10300257770226384e+00
1  367  1.94616621123104649e+00
1  368  2.11554726403030857e+00
1  369  4.75074031066786961e+00
1  370  7.91682738765380556e+00
1  371  1.10413354950640770e+01
1  372  1.65734476588258808e+01
1  373  3.20450191474530666e+00
1  374  4.10347413288474461e-01
1  375  1.89477735784735746e+00
1  376  1.67917140852774760e+00
1  377  7.60816226929469686e+00
1  378  1.17082731980041075e+01
1  379  6.45309669779885642e+00
1  380  1.09691058246026429e+01
1  381  6.52691415073278591e+00
1  382  1.42655068750589358e+01
1  383  8.62310907485360367e+00
1  384  1.77122083208220786e+01
1  385  1.68577816096186055e+01
1  386  1.02430618190303182e+01
1  387  3.96620417618385890e+00
1  388  5.36041644829512887e+00
1  389  2.66070854413010682e+00
1  390  2.37566685629431689e+01
1  391  1.85281152761569423e+01
1  392  4.24422900872325357e+01
1  393  1.69697649527176218e+01
1  394  1.53459718860245564e+00
1  395  2.95172485861610090e+00
1  396  5.57283944482806248e+00
1  397  2.15652065586945909e+01
1  398  6.31407789394403895e+00
1  399  4.86120245922087069e+00
1  400  6.87829887276527074e+00
1  401  1.57534752505059128e+01
1  402  1.50825792043276419e+01
1  403  9.89269523424775343e+00
1  404  6.40591084328411142e+00
1  405  1.23091101174000475e+01
1  406  4.62490402525281485e+00
1  407  1.43801146775174225e+01
1  408  3.09670575719433394e+00
1  409  8.87298042697344691e+00
1  410  3.01964040888760792e+01
1  411  1.88131908854778729e+01
1  412  2.95072178205152724e+01
1  413  1.77138560979264490e+01
1  414  6.04852411030234105e+00
1  415  1.50352690542059015e+01
1  416  8.48173538328411425e+00
1  417  2.67977468371807355e+01
1  418  2.96142597628773778e+01
1  419  1.50686993529192605e+01
1  420  1.18402450039452134e+01
1  421  7.70688333906250289e+00
1  422  4.56178788197300200e+00
1  423  1.04631796399008330e+01
1  424  1.47731410663375797e+01
1  425  1.84451508122688210e+01
1  426  7.84273097923220774e+00
1  427  7.71750547430516143e+00
1  428  2.77846326768111762e+00
1  429  1.34747474772880205e+00
1  430  4.08384337023737576e+00
1  431  7.37644106397508992e+00
1  432  1.37248053653697912e+01
1  433  4.08485356562566722e+01
1  434  6.31741681829685842e+00
1  435  3.87370820028548568e+00
1  436  4.13487450825888203e+00
1  437  2.46825366663181267e+00
1  438  8.92740815033708657e+00
1  439  2.26931652422579404e+01
1  440  3.93940021261431568e+01
1  441  4.39609427313038665e+01
1  442  4.80664970591853518e+01
1  443  4.89966192091339607e+01
1  444  5.00872180789241668e+01
1  445  6.09597442154458093e+01
1  446  4.81076988654709226e+01
1  447  4.31431761248281376e+01
1  448  1.32768566591578878e+01
1  449  7.36562704173364224e+00
1  450  1.04962557123090559e+01
1  451  2.24135891398118714e+00
1  452  1.00386378935238234e+01
1  453  1.52567078257502722e+01
1  454  1.48728699437768874e+01
1  455  1.50617995980791548e+01
1  456  1.82875940530862238e+01
1  457  1.18763386280614203e+01
1  458  6.83377612425207026e+00
1  459  6.43712218824456350e+00
1  460  9.47354588677457521e+00
1  461  1.13566427046563678e+01
1  462  8.69535686171655087e+00
1  463  1.36281232894043747e+01
1  464  7.44881692589107303e+00
1  465  1.67411090604671458e+01
1  466  9.01112269746861116e+00
1  467  6.01341225817272562e+00
1  468  1.16318727451487480e+00
1  469  9.96147896538969846e+00
1  470  8.83736479868620073e+00
1  471  1.59041141725760014e+01
1  472  1.07887102048912773e+01
1  473  6.56986350513910544e+00
1  474  2.05966207415591498e+01
1  475  1.39215943531644566e+01
1  476  1.45538870594845928e+01
1  477  1.75776158237804170e+00
1  478  6.55613210277032721e+00
1  479  1.28514968655173121e+01
1  480  9.92033938045505970e+00
1  481  8.51022740221103113e+00
1  482  8.59415608111592277e+00
1  483  9.51798611675915751e+00
1  484  1.77809435948077841e+01
1  485  1.48261368385806236e+01
1  486  2.40892444687713585e+01
1  487  2.04802515215794152e+01
1  488  7.28180507161750157e+00
1  489  8.81016611061802024e+00
1  490  2.28863626613858386e+01
1  491  2.60042675401846282e+01
1  492  1.78533336628477954e+01
1  493  8.97850123864895622e+00
1  494  1.95018494800329663e+01
1  495  1.01458529950743870e+01
1  496  1.45972158772323741e+01
1  497  1.47092611570029224e+01
1  498  1.56836184797821474e+01
1  499  8.04466572355773302e+00
1  500  1.29781191739801507e+01
1  501  1.47783652989038714e+01
1  502  5.96715609429904426e+00
1  503  1.10494285229684364e+00
1  504  1.14421846222696217e+01
1  505  1.25178030704298813e+01
1  506  8.41003966428736760e+00
1  507  3.99630551984105065e+00
1  508  4.69139568128046047e+00
1  509  7.85767654839980523e+00
1  510  1.10495271052106325e+01
1  511  8.71759518494065411e+00
1  512  1.78808560745055729e+01
1  513  2.67888387344493353e+01
1  514  4.10964163296002738e+01
1  515  2.91866905495679845e+01
1  516  2.86631903241511736e+01
1  517  3.10157714217304665e+01
1  518  8.02712723982113130e-01
1  519  2.59554773373487571e+01
1  520  3.23543721851800541e+01
1  521  2.06221817809187655e+01
1  522  3.77644957975792295e+01
1  523  3.45555131944141820e+01
1  524  6.16695549380867902e+01
1  525  6.32574228992005203e+01
1  526  3.99491281518993304e+01
1  527  4.28915594801665350e+01
1  528  3.10780197179465176e+01
1  529  1.66367123664301566e+01
1  530  2.27521544055926341e+01
1  531  6.25849808714834932e+00
1  532  5.55509180963096316e-01
1  533  1.31707091335633244e+01
1  534  1.78323410353014253e+01
1  535  9.77451838961227359e+00
1  536  1.65410307896882571e+01
1  537  1.00180444094058956e+01
1  538  1.93714135230261171e+01
1  539  1.25584851585698978e+01
1  540  1.23565700664105087e+01
1  541  1.15693559513152486e+01
1  542  1.32777804535485515e+01
1  543  8.07205578645027266e+00
1  544  7.92458014809225375e+00
1  545  6.03331851840752531e+00
1  546  4.84598753690330189e-02
1  547  8.35953286466737211e+00
1  548  9.32184363335853128e+00
1  549  5.14073517482317044e+00
1  550  1.16560046231785854e+01
1  551  1.58914441472963368e+01
1  552  2.68059418569228001e+01
1  553  3.25548290507144245e+01
1  554  1.55984292052283848e+01
1  555  2.25511785948084942e+01
1  556  7.57974661532576732e+00
1  557  5.82875176901684444e+00
1  558  1.11350760559667492e+01
1  559  2.02339937353873317e-01
1  560  6.96067037735500804e+00
1  561  6.16860977774075092e+00
1  562  8.90685680120556356e+00
1  563  6.88564319533085012e+00
1  564  2.03149991687015117e+01
1  565  2.31169190819264294e+01
1  566  9.36263743174388452e+00
1  567  1.04931782310834549e+01
1  568  7.75721049402121565e+00
1  569  4.85105255840026128e+00
1  570  1.14910438036428442e+01
1  571  8.51136996851445815e+00
1  572  1.62702951517306147e+01
1  573  2.83977848397487378e+01
1  574  3.53402578900614657e+01
1  575  2.57289293086541875e+01
1  576  3.24864920553373651e+01
1  577  4.94866030526558589e+01
1  578  3.73607995445318508e+01
1  579  4.11152271131629519e+01
1  580  1.70879611666058864e+01
1  581  2.41403434243309789e+01
1  582  2.05327080286309922e+01
1  583  8.85979877182857365e+01
1  584  1.82653813531934639e+00
1  585  7.41000734259343297e+00
1  586  1.68944195204023622e+01
1  587  3.09035870735871647e+01
1  588  4.30308117239318619e+01
1  589  6.31648290612097725e+01
1  590  7.57537415392102389e+01
1  591  9.02821251258579309e+01
1  592  4.55614778658634947e+01
1  593  2.43607592909602282e+01
1  594  3.73595063869581594e+01
1  595  5.35593799653182101e-01
1  596  1.75119807538690786e+00
1  597  2.16759003963385899e+00
1  598  5.51816472899039923e+00
1  599  7.97203212805872674e+00
1  600  7.17749681523826233e-01
1  601  3.35484556598359873e+00
1  602  1.20866041159656512e+00
1  603  0.00000000000000000e+00
1  604  1.32593010686049118e+00
1  605  1.57920046062758734e+00
1  606  1.03075747516567571e+01
1  607  1.37117998103236065e+01
1  608  2.27787679793101887e+01
1  609  1.40865463514051594e+01
1  610  9.21872849958471186e+00
1  611  1.28169479874615497e+01
1  612  1.75973029970873789e+01
1  613  6.75947161603614166e+00
1  614  1.06599163390814553e+01
1  615  8.79276023773346260e+00
1  616  1.03694112890483900e+01
1  617  1.02545620754033013e+01
1  618  8.35414869398829474e+00
1  619  2.15068146326115155e+01
1  620  2.07311236277223756e+01
1  621  2.65222884516041262e+01
1  622  4.68271562379923765e+01
1  623  2.94578666126584992e+01
1  624  1.68044151444620056e+01
1  625  1.62098587637977332e+01
1  626  7.66493759686097746e+01
1  627  8.50123539216912327e+00
1  628  8.70911073685849302e-01
1  629  6.03967344350066071e+00
1  630  3.19774329496401188e+00
1  631  1.01343297107622088e+00
1  632  7.56766074306936209e-01
1  633  4.92361715167681702e+00
1  634  2.74353065072990976e+00
1  635  3.04491899285394263e+00
1  636  1.48444920058030738e+00
1  637  2.55580608141800258e+00
1  638  4.95767401092652271e+00
1  639  4.01528570712893362e+00
1  640  6.86166376213892448e+00
1  641  9.15716007913317043e+00
1  642  6.16901753930755881e+00
1  643  1.08778788652000635e+01
1  644  1.21604404323765749e+01
1  645  2.22591234458983251e+01
1  646  1.20963574801806537e+01
1  647  2.30132657451568825e+01
1  648  3.87824392322657303e+01
1  649  3.09523846553720396e+01
1  650  2.88999932649374891e+01
1  651  2.53796308361250595e+01
1  652  3.13746243740642754e+01
1  653  4.25118215281633454e+01
1  654  3.68195355914878704e+01
1  655  3.45029484078565361e+01
1  656  2.06244737812121883e+01
1  657  2.53327288915608761e+01
1  658  4.22944112006281117e+01
1  659  1.17847692626374663e+01
1  660  1.08531877703444088e+01
1  661  1.36786124652194161e+01
1  662  3.08622378643229354e+01
1  663  2.66862965681765090e+01
1  664  4.28937086592267889e+01
1  665  4.31713317539625621e+01
1  666  2.01564459679729708e+01
1  667  2.15449059276742929e+01
1  668  2.34926348273926315e+01
1  669  2.16365563822535947e+01
1  670  2.10220641652006819e+01
1  671  1.39612238022318849e+01
1  672  1.64362299828986771e+01
1  673  1.52540605944372931e+01
1  674  1.58467708524698736e+01
1  675  9.28269464357511254e+00
1  676  1.03569314837078608e+01
1  677  8.83196127519641649e+00
1  678  2.27556889097757775e+01
1  679  2.79947708968977338e+01
1  680  5.78327278138206680e+01
1  681  6.79634696267673633e+01
1  682  6.55980601861426607e+01
1  683  5.52278826980538327e+01
1  684  3.90541740673133830e+01
1  685  2.42622410134849815e+01
1  686  2.13910531246166471e+01
1  687  2.05101848331803502e+01
1  688  1.32639152241152125e+01
1  689  4.72541565747882064e+00
1  690  4.80246576133910086e+00
1  691  1.87716239933666529e+00
1  692  2.92352529619076478e+01
1  693  1.39434887911831638e+01
1  694  1.13662191453130497e+01
1  695  2.16435825096122585e+01
1  696  1.45134729169789463e+01
1  697  2.26269464829350468e+01
1  698  1.81040575799269945e+01
1  699  1.34388479794492852e+01
1  700  1.22555319751545753e+01
1  701  1.58340476748552312e+01
1  702  2.48153437316723569e+01
1  703  1.50206957097658034e+01
1  704  1.83268821389453862e+01
1  705  9.20289994911548881e+00
1  706  2.93878543059835948e+01
1  707  2.49051213317979503e+01
1  708  2.29381633900711215e+01
1  709  2.76107402151471071e+01
1  710  1.41933321318739303e+01
1  711  1.63237709512369520e+01
1  712  7.42134286157437195e+00
1  713  9.47416287089099995e+00
1  714  1.16893776147368555e+01
1  715  7.93985682857857533e+00
1  716  8.79809705661113384e+00
1  717  4.67406141600213143e+00
2  0  1.86187966288988633e+01
2  1  1.73544421077284028e+01
2  2  1.73540962812214481e+01
2  3  2.26815359422004441e+01
2  4  2.65441032561175021e+01
2  5  3.78198243585696190e+01
2  6  3.61906751909139999e+01
2  7  5.51999987539185710e+00
2  8  9.99069497243413629e+00
2  9  1.18527271297182111e+01
2  10  1.72340010403627559e+01
2  11  2.54182517342959500e+01
2  12  4.29577651325741030e+01
2  13  4.98154820840615002e+01
2  14  2.65914860614407988e+00
2  15  6.85567606652849104e+00
2  16  8.51310862800328927e+00
2  17  2.42355046353704893e+01
2  18  2.64777194038158115e+01
2  19  4.90193860776809416e+01
2  20  4.45087140319300261e+01
2  21  3.88159695032261496e+01
2  22  1.39189715226803878e+00
2  23  2.69776684663702042e+01
2  24  3.06589817606326811e+01
2  25  4.31242642699008769e+01
2  26  4.63085669679387593e+01
2  27  2.93558351279658076e+01
2  28  1.84034010595710296e+00
2  29  7.33138197155728299e+00
2  30  1.71046404897046784e+01
2  31  5.75568607243183763e+01
2  32  5.07051020329749207e+01
2  33  7.91110560146023261e+01
2  34  4.69551410360534476e+01
2  35  6.96203686753882112e-01
2  36  4.35808878004669520e+00
2  37  1.49482793081549410e+01
2  38  3.54042318544640082e+01
2  39  2.90420363691062491e+01
2  40  2.01257453802939734e+00
2  41  7.23722494667614047e+00
2  42  2.56361984098224127e+01
2  43  4.64139073264696407e+01
2  44  2.44285750710230829e+01
2  45  3.79089207046777332e+01
2  46  2.83565057947623771e+01
2  47  2.74582536183978476e+01
2  48  2.75073730157973202e+01
2  49  2.86625283739175032e+01
2  50  3.35423640919127024e+01
2  51  3.20691638102823902e+01
2  52  3.30339642336813810e+01
2  53  3.02886162141347697e+01
2  54  4.14349767659288091e+01
2  55  2.42375455203293946e+01
2  56  4.57652923733960506e+01
2  57  4.76897910077967921e+01
2  58  4.80166495905322108e+01
2  59  3.22658057946130583e+01
2  60  2.29768854089455559e+01
2  61  3.02041118591841844e+01
2  62  2.22715392735008422e+01
2  63  3.15863563415216646e+01
2  64  3.94081991004355530e+01
2  65  4.45066731469711243e+01
2  66  3.86234092888132849e+01
2  67  1.97067120869706791e+01
2  68  1.20432464591721740e+01
2  69  1.40260069396632154e+01
2  70  2.06694716254107718e+01
2  71  2.63627263753543772e+01
2  72  4.35711765598707643e+01
2  73  5.10644486405558666e+01
2  74  1.87839294972392281e+01
2  75  1.63689700754818830e+01
2  76  1.32451345032259766e+01
2  77  2.35708100646069134e+01
2  78  3.36580487733880460e+01
2  79  7.92939220254604038e+01
2  80  2.76406509416404234e+01
2  81  7.62085327381939521e+01
2  82  1.24674316935429147e+02
2  83  1.53140367719748753e+02
2  84  1.98125403702014410e+02
2  85  1.54700400497129863e+02
2  86  1.30421734724503835e+02
2  87  9.34124324651770337e+01
2  88  1.11326393179870905e+02
2  89  3.48873641635143485e+01
2  90  3.37691244266644546e+01
2  91  6.30138253306882223e+00
2  92  7.29395612904727031e+00
2  93  1.79813650094750130e+01
2  94  2.87939298095344824e+01
2  95  3.03037169229695351e+01
2  96  3.46824187411981200e+01
2  97  1.66948082157378543e+01
2  98  1.17651614473292749e+01
2  99  6.46600518016945891e+00
2  100  5.71153964732527086e+00
2  101  2.00968931945694322e+01
2  102  3.08144619590424860e+01
2  103  3.45513631320880990e+01
2  104  4.79377161355943855e+01
2  105  2.98903131003246294e+01
2  106  2.17660193109336930e+01
2  107  1.13475529936580166e+01
2  108  7.24687761660669949e+00
2  109  6.67327874328591175e+00
2  110  2.23308215620706036e+01
2  111  3.25792757640070647e+01
2  112  4.51247994265338548e+01
2  113  6.46597873026719583e+01
2  114  5.48775507305665116e+01
2  115  4.61170271960053526e+01
2  116  3.02130899131422481e+01
2  117  2.39633778836715265e+01
2  118  1.77918661225005010e+01
2  119  1.29260521001949851e+01
2  120  7.96187642198197398e+00
2  121  1.57994529720789014e+01
2  122  3.24866494028451029e+01
2  123  4.31604882381572565e+01
2  124  5.08454815225499601e+01
2  125  5.32377284505008674e+01
2  126  6.38540386263608468e+01
2  127  6.10590609881750339e+01
2  128  5.08478682340158130e+01
2  129  3.87013223012716594e+01
2  130  6.05311157876427863e+00
2  131  3.64597821487988369e+01
2  132  4.98918644328007019e+01
2  133  5.51727358025788419e+01
2  134  4.06266769834190740e+01
2  135  4.20375336490412792e+01
2  136  3.16668204601786734e+01
2  137  2.19589253518535088e+01
2  138  2.71425783693121616e+01
2  139  4.03917946424559418e+01
2  140  4.51344520964644147e+01
2  141  4.22006256324227422e+01
2  142  4.70667269105695780e+01
2  143  2.86398158801110796e+01
2  144  1.92775744731427352e+01
2  145  1.33374150378809908e+01
2  146  2.35580960672380044e+01
2  147  3.65742649560205564e+01
2  148  3.65510422409744038e+01
2  149  4.39821936710498136e+01
2  150  3.23651878929999981e+01
2  151  2.04535658348432108e+01
2  152  7.65824055429270345e+00
2  153  1.79236133846244314e+01
2  154  3.99414751985407506e+01
2  155  6.02892074906547606e+01
2  156  1.14397356374275091e+02
2  157  9.95312532802705050e+01
2  158  7.03772852101411672e+01
2  159  8.58914515023553804e+00
2  160  3.80278311083242073e+01
2  161  6.31230830644041347e+01
2  162  1.00555969074587523e+02
2  163  1.39093689171237997e+02
2  164  1.21248663415044462e+02
2  165  1.15065499632608180e+02
2  166  1.11143139808881642e+02
2  167  1.15149493766319040e+02
2  168  1.31715064292507378e+02
2  169  9.32819929013738829e+01
2  170  5.99125378575059671e+01
2  171  3.91306243098323847e+01
2  172  8.57137047409359631e+00
2  173  5.53828477277352427e+00
2  174  2.32920504367915200e+01
2  175  3.58046987143415976e+01
2  176  5.07897707826582803e+01
2  177  5.90088962129028545e+01
2  178  5.05799461133431976e+01
2  179  4.44692473044611063e+01
2  180  3.95126834112197542e+01
2  181  4.77004641202068029e+01
2  182  5.75187602658358728e+01
2  183  4.52592621895891796e+01
2  184  3.44289227133877773e+01
2  185  2.51430636551586275e+01
2  186  5.51948965415213166e+00
2  187  3.05086037746201377e+00
2  188  1.23994088782062235e+01
2  189  2.35318535583777262e+01
2  190  3.76003470193239835e+01
2  191  6.57912097245062739e+01
2  192  5.21796270499674151e+01
2  193  4.91333586636629320e+01
2  194  5.28678731252426815e+01
2  195  5.01730107720819518e+01
2  196  5.74827006923122639e+01
2  197  3.73277100463852918e+01
2  198  2.09638006496764362e+01
2  199  1.11180771579748665e+01
2  200  2.79446741694608747e+00
2  201  4.35808878004669520e+00
2  202  6.19791866476407272e+00
2  203  1.37599613092167310e+01
2  204  2.05387448057662922e+01
2  205  2.76796074478696141e+01
2  206  2.65324097012280404e+01
2  207  1.75141269371645549e+01
2  208  1.53308486307820431e+01
2  209  7.06397007212439476e+00
2  210  4.65258219904513126e+00
2  211  7.02805770790614019e+01
2  212  6.87518304522721735e+01
2  213  8.98347059003278474e+01
2  214  1.02447123636396043e+02
2  215  1.16089030589712991e+02
2  216  1.21848158970718558e+02
2  217  1.25861145804272411e+02
2  218  1.04956404477767308e+02
2  219  8.58615316207498864e+01
2  220  7.03584900915197693e+01
2  221  6.04339560059889251e+01
2  222  4.50351928591860116e+01
2  223  3.12717015349154295e+01
2  224  5.15782550040671737e+01
2  225  3.30827378045739051e+00
2  226  2.72787532278608467e+01
2  227  7.90509347153272870e+01
2  228  1.36898248622350536e+02
2  229  1.72687336406617646e+02
2  230  2.32924058879551836e+02
2  231  1.51900708006677974e+02
2  232  1.40624312288253350e+02
2  233  9.65272899834748728e+01
2  234  5.93342241319191004e+01
2  235  4.40739639844650952e+01
2  236  5.08274025535252960e+00
2  237  8.61032698032278532e+00
2  238  1.37223710719739458e+01
2  239  2.01272174733475175e+01
2  240  2.44925722118589171e+01
2  241  1.47013746228368021e+01
2  242  7.96273246972865234e+00
2  243  7.96897798571390403e+00
2  244  3.72877916683422850e+00
2  245  1.84897233340821088e+00
2  246  1.39189715226803878e+00
2  247  8.07952413061771324e+01
2  248  9.02259074504060550e+01
2  249  1.00380327488569932e+02
2  250  1.00315515833611641e+02
2  251  4.74056248747014166e+01
2  252  3.37093319168549712e+01
2  253  2.98725384241826895e+01
2  254  2.08786216787533547e+01
2  255  1.53962120406042811e+01
2  256  1.02486185966692371e+01
2  257  1.32817042979893110e+01
2  258  4.42882162502049326e+01
2  259  5.21816679349263239e+01
2  260  5.87404638709905171e+01
2  261  6.31183682121380514e+01
2  262  5.75242083047400783e+01
2  263  5.22038702074930114e+01
2  264  5.08283814623805199e+01
2  265  4.46070756878375221e+01
2  266  3.20635929102696338e+01
2  267  3.69046535538098226e+01
2  268  5.83567512447754133e+00
2  269  3.92742050249957275e+00
2  270  4.94742144455052113e+00
2  271  5.77792349962695972e+00
2  272  6.55828571482447309e+00
2  273  4.89932248963049943e+00
2  274  7.02740027736106043e+00
2  275  8.50498662179190745e+00
2  276  1.11748083403459972e+01
2  277  9.68858976846404296e+00
2  278  9.26808438208720275e+00
2  279  1.27096360883877004e+01
2  280  1.83046520435323536e+01
2  281  1.69020817788543063e+01
2  282  1.97841148781893317e+01
2  283  2.47494753936145671e+01
2  284  2.84257865797696496e+01
2  285  4.30297614185127770e+01
2  286  5.24927511928544703e+01
2  287  5.56499723713268182e+01
2  288  7.28504649443645889e+01
2  289  9.67848677812030189e+01
2  290  1.06794374909299961e+02
2  291  9.05085429197822577e+01
2  292  5.35721988182079514e+01
2  293  5.86298984389538305e+01
2  294  7.19190330901406156e+01
2  295  8.20731658724631643e+01
2  296  8.27480233343970326e+01
2  297  7.90693840074417267e+01
2  298  1.92125568898274466e+01
2  299  4.03197983565172677e+01
2  300  3.86503264136460558e+01
2  301  3.80435648995072455e+01
2  302  4.23984109203414050e+01
2  303  4.18507087293739488e+01
2  304  4.14553025482693869e+01
2  305  4.68845525527254097e+01
2  306  6.04811989131622738e+01
2  307  4.91509689450721012e+01
2  308  5.10957933618134064e+01
2  309  6.78392107537110007e+01
2  310  8.36154410107437513e+01
2  311  1.18836419494218518e+02
2  312  7.95127662823577737e+01
2  313  1.01740938490246066e+02
2  314  4.91707845061729500e+01
2  315  5.46670514452789291e+01
2  316  5.51363304025482819e+01
2  317  6.45459791114227528e+01
2  318  2.97008142133501210e+01
2  319  7.37363319128257615e+01
2  320  1.04427374544312698e+02
2  321  1.28161868141025138e+02
2  322  1.26357481784524481e+02
2  323  1.33321378105248016e+02
2  324  1.37914842410456174e+02
2  325  1.24402477439571499e+02
2  326  1.01664720536239642e+02
2  327  7.28545467142823924e+01
2  328  4.36963324795024874e+01
2  329  3.02046220804239134e+01
2  330  2.20911828352171646e+01
2  331  9.72464934198765008e+00
2  332  6.34948148798884482e+00
2  333  4.29901302963110865e+01
2  334  3.82711642449642682e+01
2  335  5.76809962014706556e+01
2  336  6.31701615768447056e+01
2  337  6.48685915295075972e+01
2  338  7.23713518853904816e+01
2  339  6.59939328300894203e+01
2  340  6.17710399997361819e+01
2  341  5.95516605862058341e+01
2  342  5.03013508802605713e+01
2  343  5.41354704056256821e+01
2  344  3.96552852175278758e+01
2  345  4.14001020296174289e+01
2  346  4.44797560221383463e+01
2  347  7.35392212408795842e+01
2  348  5.73451595647771697e+01
2  349  4.77192592388281938e+01
2  350  4.36147250572574734e+01
2  351  3.24258364505561616e+01
2  352  2.55437534804346242e+01
2  353  2.64792500675349913e+01
2  354  1.89856321603429237e+01
2  355  1.53677642520523285e+01
2  356  1.31397941446950970e+01
2  357  2.04970727986057071e+01
2  358  1.33096418653015363e+01
2  359  5.47139069923210908e+00
2  360  1.56464180558005883e+00
2  361  3.24188992815570032e+00
2  362  5.19569239885506562e+00
2  363  4.27052309765775728e+00
2  364  7.03654272605189313e+00
2  365  1.78013543976982902e+01
2  366  2.36379913939896458e+00
2  367  2.42206098548927251e+00
2  368  3.24188992815570032e+00
2  369  1.97310781056048268e+00
2  370  3.53723939490081563e+00
2  371  7.18912599175611700e+00
2  372  1.17194492038751061e+01
2  373  2.28827283840644125e+00
2  374  1.89809173080768456e+00
2  375  1.65896322519397454e+00
2  376  3.41463458146772059e+00
2  377  4.77671767619740351e+00
2  378  6.65397340342479282e+00
2  379  6.66464651583480361e+00
2  380  1.13070658237096513e+01
2  381  2.92723512154946697e+00
2  382  8.37272913842825162e+00
2  383  4.84463219221826957e+00
2  384  9.03758810392460177e+00
2  385  6.55016370861309127e+00
2  386  8.30583506488683732e+00
2  387  1.83017721478681827e+00
2  388  3.59550124099112356e+00
2  389  4.25223820027609101e+00
2  390  7.91463351480862976e+00
2  391  7.41758138495981711e+00
2  392  1.11068938243251303e+01
2  393  8.35291357732740813e+00
2  394  1.06809989697097185e+00
2  395  2.53654379271098485e+00
2  396  1.64931055526341575e+00
2  397  3.81395813775731130e+00
2  398  3.99533501852043926e+00
2  399  1.25861922642493340e+00
2  400  1.89707128832823368e+00
2  401  1.06809989697097185e+00
2  402  5.56809883031188058e+00
2  403  1.89758150956795935e+00
2  404  1.64016810657258216e+00
2  405  5.43533112570850108e+00
2  406  3.05035015622228789e+00
2  407  2.34551424201729786e+00
2  408  3.17448563337455969e+00
2  409  4.80602151249603438e+00
2  410  1.50536196666858224e+01
2  411  6.77100731684513413e+00
2  412  1.08413584151183713e+01
2  413  8.63014254142363058e+00
2  414  5.03362085795305525e+00
2  415  8.68636350255503586e+00
2  416  7.78186581020525026e+00
2  417  1.65625507323741985e+01
2  418  1.22034415098480551e+01
2  419  3.97602967865932078e+00
2  420  4.51016182451119363e+00
2  421  2.52740134402015126e+00
2  422  3.23274747946486674e+00
2  423  8.43860276949021682e+00
2  424  7.73325663404550134e+00
2  425  1.26422317936065589e+01
2  426  5.09035204032418598e+00
2  427  1.83119765726626937e+00
2  428  1.78258848110652113e+00
2  429  1.96396536186964910e+00
2  430  2.98498674640004946e+00
2  431  4.82379618863797610e+00
2  432  9.36087513798194415e+00
2  433  1.21096303114738646e+01
2  434  2.02120676548050549e+00
2  435  1.96447558310937476e+00
2  436  3.73741139428533664e+00
2  437  6.64636161845313644e+00
2  438  1.41755288779290858e+01
2  439  8.66807860517336692e+00
2  440  1.90301595665848673e+01
2  441  2.37972245728517109e+01
2  442  2.43703132249327759e+01
2  443  3.81172147102736361e+01
2  444  2.34875075839099594e+01
2  445  2.83940960320051659e+01
2  446  1.77817032313302192e+01
2  447  2.14734023821613889e+01
2  448  7.41860182743926799e+00
2  449  9.39068919552029868e+00
2  450  4.88154781348855771e+00
2  451  2.08810083902192112e+00
2  452  5.00517306940110362e+00
2  453  7.80827271379829924e+00
2  454  6.84602339659793202e+00
2  455  7.94104041840167874e+00
2  456  5.84481757316837580e+00
2  457  7.25499962281808131e+00
2  458  2.61207009370350818e+00
2  459  1.69791973142316399e+00
2  460  2.61207009370350818e+00
2  461  4.95758433572080648e+00
2  462  5.70137675615498551e+00
2  463  8.43860276949021682e+00
2  464  4.04343397344046185e+00
2  465  5.33862299462872958e+00
2  466  2.16362714001444445e+00
2  467  4.24258553034553110e+00
2  468  1.64982077650314141e+00
2  469  5.25395424494537266e+00
2  470  5.08171981287307784e+00
2  471  3.87068932012844158e+00
2  472  8.06517589555395098e+00
2  473  6.78014976553596682e+00
2  474  7.81031359875720099e+00
2  475  6.99758621982270412e+00
2  476  4.48222425719896655e+00
2  477  3.05086037746201377e+00
2  478  2.92672490030974153e+00
2  479  3.23223725822514130e+00
2  480  6.15896215853488371e+00
2  481  5.94964771045952912e+00
2  482  7.95222375205141407e+00
2  483  1.36723956268277931e+01
2  484  6.81910627176515671e+00
2  485  9.63998059230429405e+00
2  486  9.22186191739331029e+00
2  487  1.07937696814380732e+01
2  488  8.43809254825049138e+00
2  489  4.36672100749780334e+00
2  490  1.14605051371605526e+01
2  491  9.70534400212653381e+00
2  492  8.63826454763501062e+00
2  493  7.79964048634719020e+00
2  494  6.70411324330371894e+00
2  495  8.76035913982838110e+00
2  496  6.72290836192511065e+00
2  497  6.65448362466451915e+00
2  498  6.92205991883018079e+00
2  499  8.43758232701076594e+00
2  500  4.37535323494891148e+00
2  501  6.30189275430854767e+00
2  502  5.22465040864674179e+00
2  503  7.76170442259745208e+00
2  504  4.57654567681288249e+00
2  505  4.37637367742836236e+00
2  506  5.31221609103567971e+00
2  507  5.14861388641449302e+00
2  508  5.37859994333736946e+00
2  509  3.71963671814339492e+00
2  510  3.48965066122051848e+00
2  511  6.29224008437798865e+00
2  512  6.54965348737336583e+00
2  513  1.08672550974716948e+01
2  514  1.10435712994617958e+01
2  515  2.06232491607168775e+01
2  516  1.71816974544163799e+01
2  517  1.67823738981267923e+01
2  518  2.91707223037918251e+00
2  519  8.39862582078157516e+00
2  520  1.19292738731901853e+01
2  521  1.41896091442844021e+01
2  522  2.20906726139774392e+01
2  523  2.24231020967256143e+01
2  524  3.28868290068813707e+01
2  525  3.10247968495972941e+01
2  526  2.02913298992084279e+01
2  527  2.12049700402490444e+01
2  528  1.57984325295994523e+01
2  529  1.13561852211091256e+01
2  530  9.62930747989428326e+00
2  531  2.67033193979381567e+00
2  532  1.45879122580945420e+00
2  533  3.93758339366985721e+00
2  534  6.26583318078493878e+00
2  535  6.96203686753882067e+00
2  536  1.06508390856644084e+01
2  537  7.55238997452209837e+00
2  538  1.10506728631937250e+01
2  539  1.05272138297518634e+01
2  540  8.12343774164425803e+00
2  541  9.90704666523022937e+00
2  542  7.67499478795519430e+00
2  543  6.10172075492402755e+00
2  544  4.74775966640572733e+00
2  545  1.33516596989690783e+00
2  546  6.38452061903300283e-01
2  547  3.45069415499132948e+00
2  548  3.94723606360041623e+00
2  549  4.74878010888517732e+00
2  550  7.56863398694486378e+00
2  551  8.69448550876641768e+00
2  552  1.46835999466948621e+01
2  553  1.45306708544836845e+01
2  554  8.04842166189146013e+00
2  555  6.97879110120131152e+00
2  556  5.51085742670102441e+00
2  557  3.60515391092168258e+00
2  558  3.87119954136816746e+00
2  559  9.62759538440092655e-01
2  560  2.85017815683776732e+00
2  561  2.09775350895248014e+00
2  562  2.34551424201729786e+00
2  563  6.16759438598599097e+00
2  564  9.76411606945656629e+00
2  565  7.54069641963263759e+00
2  566  5.02498863050194711e+00
2  567  3.49879310991135206e+00
2  568  1.96447558310937476e+00
2  569  2.02120676548050549e+00
2  570  9.80409301816520617e+00
2  571  9.76258540573738998e+00
2  572  1.35867064346649862e+01
2  573  1.54370450370595993e+01
2  574  2.06810007855674591e+01
2  575  1.80487693042561546e+01
2  576  1.99570239262341254e+01
2  577  1.86572429138883251e+01
2  578  1.75723887832548655e+01
2  579  1.25013420827917958e+01
2  580  1.14032637335496965e+01
2  581  1.07172229379660990e+01
2  582  1.01913771930583827e+01
2  583  3.84904771894771329e+01
2  584  7.62587539055571972e-01
2  585  5.26309669363620536e+00
2  586  9.40034186545085859e+00
2  587  1.85837574978547053e+01
2  588  2.27965289706618819e+01
2  589  3.50707819292363823e+01
2  590  3.32658267808303947e+01
2  591  3.56125258600599111e+01
2  592  2.50301115116560950e+01
2  593  2.00593029573266506e+01
2  594  2.09656771399025672e+01
2  595  3.81548880147648761e-01
2  596  7.62587539055571972e-01
2  597  1.34379819734801598e+00
2  598  2.60343786625240003e+00
2  599  2.08861106026164656e+00
2  600  2.98396630392059814e+00
2  601  2.60292764501267460e+00
2  602  5.05174136060194900e-01
2  603  1.51552240818058492e+00
2  604  0.00000000000000000e+00
2  605  6.38452061903300283e-01
2  606  1.19094583120893418e+01
2  607  1.01349918371942049e+01
2  608  1.42829101214188654e+01
2  609  1.25292796501040229e+01
2  610  6.29121964189853777e+00
2  611  4.36876189245670510e+00
2  612  3.48152865500913666e+00
2  613  3.80430546782675183e+00
2  614  2.71843089471383870e+00
2  615  1.65845300395424933e+00
2  616  5.27172892108731439e+00
2  617  6.08445630002181126e+00
2  618  8.43707210577104050e+00
2  619  1.16429024604031319e+01
2  620  1.23092920896186584e+01
2  621  1.48554885522602049e+01
2  622  1.54731046105832064e+01
2  623  1.14408539707924817e+01
2  624  9.88825154660883676e+00
2  625  1.22217264072297205e+01
2  626  3.25802962064865156e+01
2  627  6.54863304489391496e+00
2  628  1.78309870234624634e+00
2  629  1.71569440756510549e+00
2  630  1.84034010595710296e+00
2  631  2.36328891815923914e+00
2  632  2.41291853679843848e+00
2  633  1.64016810657258216e+00
2  634  1.70706218011399780e+00
2  635  5.62925760910776840e-01
2  636  2.66982171855409023e+00
2  637  3.17550607585401057e+00
2  638  2.66118949110298209e+00
2  639  3.43240925760966231e+00
2  640  3.04171792877118019e+00
2  641  4.36723122873752878e+00
2  642  4.34894633135586162e+00
2  643  6.66515673707452905e+00
2  644  8.91345262677232952e+00
2  645  1.09934314595828688e+01
2  646  1.08985998187292275e+01
2  647  1.27765301619291147e+01
2  648  1.26422317936065589e+01
2  649  2.06232491607168775e+01
2  650  1.31690979809937279e+01
2  651  9.84776437666047144e+00
2  652  1.07162024954866482e+01
2  653  1.42068735991866184e+01
2  654  1.66927673307789526e+01
2  655  1.40461683272710118e+01
2  656  2.03480610815795586e+01
2  657  1.14980953744033378e+01
2  658  1.87732563848292173e+01
2  659  8.68534306007558321e+00
2  660  1.09184153798300692e+01
2  661  9.78240096683823168e+00
2  662  8.48568128193078763e+00
2  663  1.15948035054831102e+01
2  664  1.35294650310541282e+01
2  665  1.27081054246685241e+01
2  666  7.77272336151441579e+00
2  667  8.88704572317928054e+00
2  668  9.97241007505246913e+00
2  669  1.14230792946505417e+01
2  670  1.54001294157893120e+01
2  671  1.03929154614293058e+01
2  672  1.66009970173636638e+01
2  673  7.94155063964140417e+00
2  674  8.80896831598813002e+00
2  675  1.02201708081172882e+01
2  676  1.34149822238324177e+01
2  677  1.44964877711862061e+00
2  678  6.52120569882141332e+00
2  679  1.43785978100191869e+01
2  680  3.13587569960646420e+01
2  681  3.14392211147216472e+01
2  682  3.00361406288038744e+01
2  683  2.91480513436096302e+01
2  684  1.99539625987957692e+01
2  685  2.05260308083973797e+01
2  686  1.33961871052110233e+01
2  687  9.57308651876287797e+00
2  688  6.37929554552720113e+00
2  689  4.95707411448108104e+00
2  690  2.92672490030974153e+00
2  691  3.42224636643937741e+00
2  692  1.77710301189202085e+01
2  693  7.33444329899563563e+00
2  694  1.22307044611877824e+01
2  695  1.43108476887310925e+01
2  696  1.17473867711873314e+01
2  697  1.36342951683452807e+01
2  698  1.18330759633501401e+01
2  699  1.38896676863817561e+01
2  700  1.16804926976459171e+01
2  701  1.04223836924607092e+01
2  702  1.13663481122794092e+01
2  703  9.47790905140228368e+00
2  704  8.19033181518567233e+00
2  705  8.90720711078707872e+00
2  706  1.22515404647680768e+01
2  707  9.73464783842516290e+00
2  708  9.32481556445833526e+00
2  709  6.09206808499346764e+00
2  710  6.53136858999169867e+00
2  711  3.91980871752791549e+00
2  712  2.61207009370350818e+00
2  713  2.96517118529920509e+00
2  714  1.19223537412324365e+00
2  715  2.03034921417133907e+00
2  716  1.77395625365541321e+00
2  717  1.83017721478681827e+00
3  0  3.24188992815570032e+00
3  1  1.83170787850599481e+00
3  2  1.52568529935086961e+00
3  3  1.97361803180020812e+00
3  4  1.31637085127551545e+00
3  5  2.47879216786040324e+00
3  6  1.90672395825879271e+00
3  7  1.24135477152271745e-01
3  8  8.95865464898677244e-01
3  9  1.40154982219859781e+00
3  10  1.01949072081122338e+00
3  11  2.15448469132361087e+00
3  12  2.52740134402015126e+00
3  13  3.45069415499132948e+00
3  14  8.95865464898677244e-01
3  15  9.53106868509533633e-01
3  16  1.02000094205094882e+00
3  17  1.59206915165255958e+00
3  18  2.60241742377294916e+00
3  19  4.74775966640572733e+00
3  20  3.74604362173644434e+00
3  21  2.23052121355585964e+00
3  22  3.81038658907923211e-01
3  23  2.15448469132361087e+00
3  24  4.07137154075268803e+00
3  25  3.28998888307572335e+00
3  26  2.85881038428887502e+00
3  27  1.02051116329067471e+00
3  28  1.24135477152271745e-01
3  29  9.53617089749259073e-01
3  30  8.86723016207843773e-01
3  31  5.58638372769354774e+00
3  32  3.85342486522622618e+00
3  33  3.54689206483137509e+00
3  34  1.39240737350776422e+00
3  35  2.57413402995377016e-01
3  36  8.29481612596987272e-01
3  37  1.84999277588766176e+00
3  38  2.66982171855409023e+00
3  39  1.91586640694962629e+00
3  40  4.47932732449338622e-01
3  41  6.29309613212466701e-01
3  42  2.23103143479558508e+00
3  43  1.08689501559236446e+00
3  44  2.35465669070813099e+00
3  45  3.55552429228248279e+00
3  46  2.59327497508211557e+00
3  47  2.27913038971560766e+00
3  48  2.71690023099466194e+00
3  49  1.40154982219859781e+00
3  50  1.33516596989690783e+00
3  51  2.27913038971560766e+00
3  52  3.18464852454484415e+00
3  53  2.66982171855409023e+00
3  54  3.11724422976370352e+00
3  55  1.26776167511576698e+00
3  56  4.01310969466238099e+00
3  57  3.99482479728071338e+00
3  58  2.71792067347411326e+00
3  59  2.92723512154946697e+00
3  60  1.25912944766465884e+00
3  61  2.98396630392059814e+00
3  62  1.89758150956795935e+00
3  63  3.23223725822514130e+00
3  64  2.79344697446663659e+00
3  65  2.35414646946840600e+00
3  66  3.19430119447540317e+00
3  67  2.55482869009265201e+00
3  68  2.86846305421943448e+00
3  69  5.72068209601610311e-01
3  70  1.21103049274463626e+00
3  71  8.29481612596987272e-01
3  72  2.28827283840644125e+00
3  73  3.72877916683422850e+00
3  74  6.29819834452192251e-01
3  75  8.87233237447569323e-01
3  76  2.48270954304543490e-01
3  77  1.08638479435263902e+00
3  78  1.70655195887427191e+00
3  79  6.93983459497212252e+00
3  80  2.54517602016209299e+00
3  81  4.74929033012490365e+00
3  82  6.90326480020878819e+00
3  83  1.00479363760449907e+01
3  84  1.48155116035515615e+01
3  85  1.03150024489709278e+01
3  86  1.19931066192932470e+01
3  87  7.61928404806351445e+00
3  88  1.02870648816587007e+01
3  89  2.70877822478327968e+00
3  90  2.99310875261143128e+00
3  91  6.96203686753882112e-01
3  92  6.38452061903300283e-01
3  93  9.53106868509533633e-01
3  94  1.26776167511576698e+00
3  95  2.16464758249389533e+00
3  96  2.62172276363406720e+00
3  97  8.20339163906153912e-01
3  98  5.71557988361884872e-01
3  99  2.48270954304543490e-01
3  100  6.29309613212466701e-01
3  101  1.06861011821069729e+00
3  102  1.44964877711862061e+00
3  103  1.33465574865718239e+00
3  104  4.00396724597154652e+00
3  105  1.66810567388480813e+00
3  106  2.04965455403245711e+00
3  107  8.87233237447569323e-01
3  108  4.38790283758505095e-01
3  109  3.81038658907923211e-01
3  110  1.39240737350776422e+00
3  111  1.70706218011399780e+00
3  112  3.36449474158879536e+00
3  113  4.26087042772719826e+00
3  114  3.45069415499132948e+00
3  115  4.68086559286431125e+00
3  116  3.68068021191420591e+00
3  117  2.21223631617419247e+00
3  118  1.24135477152271745e-01
3  119  8.29481612596987272e-01
3  120  8.96375686138402905e-01
3  121  1.33516596989690783e+00
3  122  2.47879216786040324e+00
3  123  3.18413830330511916e+00
3  124  3.92895116621874951e+00
3  125  4.37586345618863604e+00
3  126  5.26309669363620536e+00
3  127  6.86481851521932462e+00
3  128  4.50965160327146730e+00
3  129  3.24086948567624944e+00
3  130  6.96203686753882112e-01
3  131  2.22137876486502606e+00
3  132  3.11724422976370352e+00
3  133  3.02343303138951303e+00
3  134  3.09844911114231047e+00
3  135  2.16413736125416989e+00
3  136  2.86085126924777722e+00
3  137  1.97361803180020812e+00
3  138  1.60172182158311838e+00
3  139  2.66982171855409023e+00
3  140  2.99310875261143128e+00
3  141  3.67965976943475459e+00
3  142  2.60190720253322372e+00
3  143  1.33465574865718239e+00
3  144  1.97412825303993356e+00
3  145  6.96203686753882112e-01
3  146  1.08689501559236446e+00
3  147  1.97361803180020812e+00
3  148  3.25966460429764204e+00
3  149  3.05086037746201377e+00
3  150  3.23223725822514130e+00
3  151  7.62587539055571972e-01
3  152  0.00000000000000000e+00
3  153  1.77344603241568755e+00
3  154  2.80309964439719561e+00
3  155  5.82653267578670864e+00
3  156  9.31465267328805169e+00
3  157  9.47637838768310736e+00
3  158  7.10343679959330920e+00
3  159  4.47932732449338622e-01
3  160  3.61378613837279028e+00
3  161  5.54742722146435874e+00
3  162  7.88379901479082257e+00
3  163  9.75395317828628095e+00
3  164  6.90326480020878819e+00
3  165  7.94206086088112961e+00
3  166  9.01067097909182735e+00
3  167  9.86860038024076580e+00
3  168  7.37760443625117546e+00
3  169  9.98104230250357638e+00
3  170  3.74757428545562110e+00
3  171  3.47187598507857675e+00
3  172  1.24135477152271745e-01
3  173  2.57413402995377016e-01
3  174  1.64016810657258216e+00
3  175  2.92570445783029065e+00
3  176  4.89069026217939040e+00
3  177  3.98619256982960568e+00
3  178  3.54638184359164921e+00
3  179  3.49930333115107750e+00
3  180  3.99533501852043926e+00
3  181  4.51016182451119363e+00
3  182  4.27001287641803184e+00
3  183  4.63327685918401322e+00
3  184  2.08861106026164656e+00
3  185  2.02171698672023092e+00
3  186  1.24135477152271745e-01
3  187  1.90519329453961606e-01
3  188  1.84948255464793632e+00
3  189  1.98276048049104170e+00
3  190  2.73569534961605454e+00
3  191  4.62362418925345509e+00
3  192  2.33637179332646383e+00
3  193  3.48965066122051848e+00
3  194  3.87119954136816746e+00
3  195  3.63258125699418333e+00
3  196  2.41189809431898805e+00
3  197  4.77569723371795263e+00
3  198  2.48270954304543490e-01
3  199  1.32602352120607447e+00
3  200  0.00000000000000000e+00
3  201  3.81548880147648761e-01
3  202  3.81548880147648761e-01
3  203  6.38962283143025722e-01
3  204  1.40154982219859781e+00
3  205  1.33465574865718239e+00
3  206  1.91637662818935173e+00
3  207  1.14413641920322062e+00
3  208  1.07724234566180543e+00
3  209  4.47932732449338622e-01
3  210  1.08689501559236446e+00
3  211  5.26207625115675448e+00
3  212  5.04225308540416250e+00
3  213  6.48275941383194976e+00
3  214  6.48275941383194976e+00
3  215  9.14343868369520685e+00
3  216  8.70515862117642669e+00
3  217  7.00911537997939327e+00
3  218  8.29669261619600462e+00
3  219  7.17947332182555797e+00
3  220  4.57654567681288249e+00
3  221  7.17845287934610710e+00
3  222  4.66070420525651485e+00
3  223  3.04171792877118019e+00
3  224  2.61258031494323451e+00
3  225  4.47932732449338622e-01
3  226  1.44964877711862061e+00
3  227  5.19569239885506562e+00
3  228  1.05941079032932794e+01
3  229  1.02577610453600716e+01
3  230  1.59677700289661662e+01
3  231  1.24405291305028616e+01
3  232  1.28154866681583037e+01
3  233  6.97015887375020426e+00
3  234  5.78655572707806876e+00
3  235  3.74808450669534654e+00
3  236  3.81038658907923211e-01
3  237  6.29309613212466701e-01
3  238  1.90519329453961606e-01
3  239  1.07775256690153087e+00
3  240  1.20137782281407723e+00
3  241  6.87061238063048529e-01
3  242  5.71557988361884872e-01
3  243  5.72068209601610311e-01
3  244  8.95865464898677244e-01
3  245  6.96203686753882112e-01
3  246  1.90519329453961606e-01
3  247  5.16638856255643475e+00
3  248  4.64394997159402401e+00
3  249  6.08394607878208582e+00
3  250  5.84379713068892492e+00
3  251  3.63258125699418333e+00
3  252  2.61207009370350818e+00
3  253  1.84034010595710296e+00
3  254  3.10759155983314450e+00
3  255  2.03949166286217265e+00
3  256  1.27741434504632601e+00
3  257  5.72068209601610311e-01
3  258  4.56638278564259892e+00
3  259  3.49777266743190074e+00
3  260  5.01431551809193721e+00
3  261  6.23499868076713248e+00
3  262  4.79738928504492534e+00
3  263  4.73049521150351016e+00
3  264  4.77722789743712895e+00
3  265  4.27103331889748361e+00
3  266  2.02120676548050549e+00
3  267  1.84999277588766176e+00
3  268  7.05346135444715694e-01
3  269  3.81548880147648761e-01
3  270  1.02000094205094882e+00
3  271  1.26827189635549242e+00
3  272  4.38790283758505095e-01
3  273  5.05684357299920562e-01
3  274  1.08638479435263902e+00
3  275  1.13499397051238704e+00
3  276  7.63097760295297523e-01
3  277  5.72068209601610311e-01
3  278  2.29690506585754939e+00
3  279  1.26878211759521808e+00
3  280  1.27690412380660057e+00
3  281  1.07775256690153087e+00
3  282  1.84897233340821088e+00
3  283  1.96447558310937476e+00
3  284  1.58292670296172600e+00
3  285  4.05104575841211911e+00
3  286  4.38551612611919595e+00
3  287  5.18757039264368203e+00
3  288  5.27172892108731439e+00
3  289  8.28703994626544471e+00
3  290  8.65501878129750146e+00
3  291  6.72239814068538610e+00
3  292  4.19499679666523484e+00
3  293  4.05104575841211911e+00
3  294  5.24293530602840896e+00
3  295  5.00670373312027994e+00
3  296  3.96552096098208340e+00
3  297  1.45930144704917963e+00
3  298  1.64067832781230782e+00
3  299  1.64931055526341575e+00
3  300  4.50965160327146730e+00
3  301  3.57533985338332627e+00
3  302  2.03085943541106451e+00
3  303  3.80481568906647771e+00
3  304  3.87170976260789335e+00
3  305  4.57654567681288249e+00
3  306  4.95656389324135560e+00
3  307  4.70068115396515473e+00
3  308  5.21448751747645822e+00
3  309  3.80328502534730095e+00
3  310  5.88428430063729024e+00
3  311  7.89396190596110703e+00
3  312  4.38449568363974507e+00
3  313  6.66464651583480361e+00
3  314  2.35414646946840600e+00
3  315  4.93878921709941388e+00
3  316  4.26240109144637547e+00
3  317  4.95707411448108104e+00
3  318  3.04120770753145431e+00
3  319  5.72931432346721170e+00
3  320  7.46568033987983970e+00
3  321  8.57137047409359631e+00
3  322  1.19551705555435106e+01
3  323  1.07263653866569335e+01
3  324  9.43929837168004759e+00
3  325  9.47688860892283280e+00
3  326  7.77033665004856111e+00
3  327  3.75620651290672924e+00
3  328  2.61207009370350818e+00
3  329  2.59378519632184101e+00
3  330  5.72068209601610311e-01
3  331  1.01034827212038980e+00
3  332  9.53617089749259073e-01
3  333  2.99259853137170584e+00
3  334  3.15671095723261841e+00
3  335  4.57705589805260882e+00
3  336  5.70341764111388727e+00
3  337  4.46155264835144472e+00
3  338  4.95707411448108104e+00
3  339  4.94844188702997201e+00
3  340  5.52761166036351437e+00
3  341  5.84379713068892492e+00
3  342  4.38551612611919595e+00
3  343  4.38449568363974507e+00
3  344  3.47085554259912588e+00
3  345  2.23103143479558508e+00
3  346  2.28878305964616713e+00
3  347  7.02842071984051131e+00
3  348  2.59378519632184101e+00
3  349  2.98345608268087226e+00
3  350  2.22137876486502606e+00
3  351  2.55482869009265201e+00
3  352  3.05137059870173921e+00
3  353  1.91637662818935173e+00
3  354  6.95693465514156673e-01
3  355  1.21103049274463626e+00
3  356  1.21052027150491059e+00
3  357  5.05684357299920562e-01
3  358  7.72240208986131105e-01
3  359  1.24135477152271745e-01
3  360  0.00000000000000000e+00
3  361  0.00000000000000000e+00
3  362  5.05174136060194900e-01
3  363  0.00000000000000000e+00
3  364  9.53106868509533633e-01
3  365  2.23103143479558508e+00
3  366  5.05684357299920562e-01
3  367  0.00000000000000000e+00
3  368  3.81548880147648761e-01
3  369  4.47932732449338622e-01
3  370  4.47932732449338622e-01
3  371  1.59104870917310826e+00
3  372  1.01085849336011546e+00
3  373  1.90519329453961606e-01
3  374  0.00000000000000000e+00
3  375  1.90519329453961606e-01
3  376  6.96203686753882112e-01
3  377  4.38790283758505095e-01
3  378  8.28971391357261833e-01
3  379  6.96203686753882112e-01
3  380  3.81038658907923211e-01
3  381  1.24135477152271745e-01
3  382  7.53955311604463940e-01
3  383  6.38962283143025722e-01
3  384  5.05684357299920562e-01
3  385  3.14654806606233350e-01
3  386  1.14413641920322062e+00
3  387  0.00000000000000000e+00
3  388  2.57413402995377016e-01
3  389  0.00000000000000000e+00
3  390  5.72068209601610311e-01
3  391  6.38452061903300283e-01
3  392  7.62587539055571972e-01
3  393  0.00000000000000000e+00
3  394  2.57413402995377016e-01
3  395  2.57413402995377016e-01
3  396  0.00000000000000000e+00
3  397  4.38790283758505095e-01
3  398  0.00000000000000000e+00
3  399  4.47932732449338622e-01
3  400  0.00000000000000000e+00
3  401  2.57413402995377016e-01
3  402  7.05346135444715694e-01
3  403  3.14654806606233350e-01
3  404  0.00000000000000000e+00
3  405  0.00000000000000000e+00
3  406  3.14654806606233350e-01
3  407  1.90519329453961606e-01
3  408  0.00000000000000000e+00
3  409  1.90519329453961606e-01
3  410  1.21052027150491059e+00
3  411  1.33465574865718239e+00
3  412  1.77293581117596188e+00
3  413  6.38962283143025722e-01
3  414  2.48270954304543490e-01
3  415  5.05684357299920562e-01
3  416  7.05346135444715694e-01
3  417  1.59206915165255958e+00
3  418  1.27690412380660057e+00
3  419  4.47932732449338622e-01
3  420  1.90519329453961606e-01
3  421  3.81038658907923211e-01
3  422  7.62587539055571972e-01
3  423  0.00000000000000000e+00
3  424  5.05684357299920562e-01
3  425  1.06809989697097185e+00
3  426  0.00000000000000000e+00
3  427  3.14654806606233350e-01
3  428  2.57413402995377016e-01
3  429  0.00000000000000000e+00
3  430  1.24135477152271745e-01
3  431  8.87233237447569323e-01
3  432  6.38962283143025722e-01
3  433  1.90672395825879271e+00
3  434  0.00000000000000000e+00
3  435  1.24135477152271745e-01
3  436  2.57413402995377016e-01
3  437  5.14826805990754033e-01
3  438  1.02000094205094882e+00
3  439  1.15327886789405420e+00
3  440  1.59155893041283369e+00
3  441  1.64931055526341575e+00
3  442  1.25861922642493340e+00
3  443  2.91809267285863339e+00
3  444  2.79446741694608747e+00
3  445  1.26827189635549242e+00
3  446  1.65845300395424933e+00
3  447  2.92621467907001609e+00
3  448  5.72068209601610311e-01
3  449  1.02000094205094882e+00
3  450  8.86723016207843773e-01
3  451  2.57413402995377016e-01
3  452  6.95693465514156673e-01
3  453  5.72068209601610311e-01
3  454  4.38790283758505095e-01
3  455  5.62925760910776840e-01
3  456  6.96203686753882112e-01
3  457  0.00000000000000000e+00
3  458  8.95865464898677244e-01
3  459  0.00000000000000000e+00
3  460  6.38452061903300283e-01
3  461  1.90519329453961606e-01
3  462  1.90519329453961606e-01
3  463  6.95693465514156673e-01
3  464  4.47932732449338622e-01
3  465  1.24135477152271745e-01
3  466  1.90519329453961606e-01
3  467  2.57413402995377016e-01
3  468  8.95865464898677244e-01
3  469  0.00000000000000000e+00
3  470  3.81548880147648761e-01
3  471  3.14654806606233350e-01
3  472  7.72240208986131105e-01
3  473  1.01136871459984112e+00
3  474  7.05346135444715694e-01
3  475  1.90519329453961606e-01
3  476  1.90519329453961606e-01
3  477  8.86212794968118223e-01
3  478  2.57413402995377016e-01
3  479  0.00000000000000000e+00
3  480  2.57413402995377016e-01
3  481  5.05174136060194900e-01
3  482  3.14654806606233350e-01
3  483  8.87233237447569323e-01
3  484  6.38962283143025722e-01
3  485  4.38790283758505095e-01
3  486  1.27741434504632601e+00
3  487  1.14413641920322062e+00
3  488  1.07724234566180543e+00
3  489  6.96203686753882112e-01
3  490  1.14413641920322062e+00
3  491  1.07673212442207977e+00
3  492  6.38452061903300283e-01
3  493  5.14826805990754033e-01
3  494  1.14413641920322062e+00
3  495  1.24135477152271745e-01
3  496  3.81038658907923211e-01
3  497  6.87061238063048529e-01
3  498  0.00000000000000000e+00
3  499  9.53106868509533633e-01
3  500  2.57413402995377016e-01
3  501  3.72406431456815235e-01
3  502  3.14654806606233350e-01
3  503  5.14826805990754033e-01
3  504  5.05684357299920562e-01
3  505  3.81038658907923211e-01
3  506  5.72068209601610311e-01
3  507  6.38962283143025722e-01
3  508  7.63097760295297523e-01
3  509  2.57413402995377016e-01
3  510  1.24135477152271745e-01
3  511  2.57413402995377016e-01
3  512  6.38452061903300283e-01
3  513  8.29481612596987272e-01
3  514  1.59155893041283369e+00
3  515  1.40103960095887214e+00
3  516  2.27913038971560766e+00
3  517  1.33465574865718239e+00
3  518  5.14826805990754033e-01
3  519  2.57413402995377016e-01
3  520  9.53106868509533633e-01
3  521  1.15327886789405420e+00
3  522  2.03085943541106451e+00
3  523  1.77344603241568755e+00
3  524  3.87983176881927516e+00
3  525  1.52568529935086961e+00
3  526  1.26827189635549242e+00
3  527  9.43964419818700051e-01
3  528  2.92774534278919285e+00
3  529  7.53445090364738501e-01
3  530  1.52466485687141851e+00
3  531  1.90519329453961606e-01
3  532  2.57413402995377016e-01
3  533  0.00000000000000000e+00
3  534  6.38452061903300283e-01
3  535  4.47932732449338622e-01
3  536  1.14464664044294628e+00
3  537  9.53106868509533633e-01
3  538  1.27741434504632601e+00
3  539  0.00000000000000000e+00
3  540  1.24135477152271745e-01
3  541  4.38790283758505095e-01
3  542  1.70757240135372301e+00
3  543  5.05174136060194900e-01
3  544  9.53106868509533633e-01
3  545  0.00000000000000000e+00
3  546  2.57413402995377016e-01
3  547  2.57413402995377016e-01
3  548  3.14654806606233350e-01
3  549  5.14826805990754033e-01
3  550  6.95693465514156673e-01
3  551  5.72068209601610311e-01
3  552  1.78207825986679547e+00
3  553  1.08689501559236446e+00
3  554  5.72068209601610311e-01
3  555  3.14654806606233350e-01
3  556  7.72240208986131105e-01
3  557  2.48270954304543490e-01
3  558  3.81038658907923211e-01
3  559  1.90519329453961606e-01
3  560  0.00000000000000000e+00
3  561  0.00000000000000000e+00
3  562  1.90519329453961606e-01
3  563  3.14654806606233350e-01
3  564  9.44474641058425490e-01
3  565  5.62925760910776840e-01
3  566  4.47932732449338622e-01
3  567  4.47932732449338622e-01
3  568  1.90519329453961606e-01
3  569  1.90519329453961606e-01
3  570  2.57413402995377016e-01
3  571  1.07724234566180543e+00
3  572  1.39240737350776422e+00
3  573  5.05174136060194900e-01
3  574  2.36379913939896458e+00
3  575  1.70706218011399780e+00
3  576  2.36379913939896458e+00
3  577  1.71620462880483116e+00
3  578  1.78309870234624634e+00
3  579  8.29481612596987272e-01
3  580  6.29819834452192251e-01
3  581  1.14413641920322062e+00
3  582  3.14654806606233350e-01
3  583  3.61276569589333896e+00
3  584  0.00000000000000000e+00
3  585  5.72068209601610311e-01
3  586  9.53617089749259073e-01
3  587  1.13499397051238704e+00
3  588  1.59206915165255958e+00
3  589  2.93637757024030055e+00
3  590  2.60241742377294916e+00
3  591  3.11724422976370352e+00
3  592  2.92672490030974153e+00
3  593  1.96396536186964910e+00
3  594  1.89758150956795935e+00
3  595  0.00000000000000000e+00
3  596  1.90519329453961606e-01
3  597  4.47932732449338622e-01
3  598  6.38962283143025722e-01
3  599  0.00000000000000000e+00
3  600  2.48270954304543490e-01
3  601  0.00000000000000000e+00
3  602  0.00000000000000000e+00
3  603  0.00000000000000000e+00
3  604  0.00000000000000000e+00
3  605  0.00000000000000000e+00
3  606  4.47932732449338622e-01
3  607  5.05684357299920562e-01
3  608  8.29481612596987272e-01
3  609  1.46793367450028778e+00
3  610  6.96203686753882112e-01
3  611  3.81548880147648761e-01
3  612  0.00000000000000000e+00
3  613  1.24135477152271745e-01
3  614  7.05346135444715694e-01
3  615  1.90519329453961606e-01
3  616  3.14654806606233350e-01
3  617  2.57413402995377016e-01
3  618  1.06809989697097185e+00
3  619  9.53106868509533633e-01
3  620  1.46793367450028778e+00
3  621  1.39189715226803878e+00
3  622  1.65845300395424933e+00
3  623  1.34430841858774142e+00
3  624  5.05684357299920562e-01
3  625  5.62925760910776840e-01
3  626  3.29811088928710561e+00
3  627  2.48270954304543490e-01
3  628  0.00000000000000000e+00
3  629  0.00000000000000000e+00
3  630  0.00000000000000000e+00
3  631  3.81548880147648761e-01
3  632  0.00000000000000000e+00
3  633  3.14654806606233350e-01
3  634  0.00000000000000000e+00
3  635  0.00000000000000000e+00
3  636  0.00000000000000000e+00
3  637  1.24135477152271745e-01
3  638  0.00000000000000000e+00
3  639  6.38452061903300283e-01
3  640  3.14654806606233350e-01
3  641  5.72068209601610311e-01
3  642  1.02000094205094882e+00
3  643  6.38962283143025722e-01
3  644  5.62925760910776840e-01
3  645  1.20137782281407723e+00
3  646  2.36379913939896458e+00
3  647  7.62077317815846422e-01
3  648  1.71620462880483116e+00
3  649  1.59206915165255958e+00
3  650  6.96203686753882112e-01
3  651  3.14654806606233350e-01
3  652  6.29309613212466701e-01
3  653  1.21052027150491059e+00
3  654  1.72534707749566474e+00
3  655  6.96203686753882112e-01
3  656  1.97361803180020812e+00
3  657  8.29481612596987272e-01
3  658  1.33465574865718239e+00
3  659  1.07724234566180543e+00
3  660  1.20137782281407723e+00
3  661  8.86723016207843773e-01
3  662  3.14654806606233350e-01
3  663  1.97310781056048268e+00
3  664  1.64931055526341575e+00
3  665  1.52466485687141851e+00
3  666  5.72068209601610311e-01
3  667  1.21052027150491059e+00
3  668  5.05684357299920562e-01
3  669  6.38452061903300283e-01
3  670  1.39240737350776422e+00
3  671  7.63097760295297523e-01
3  672  7.63097760295297523e-01
3  673  6.38962283143025722e-01
3  674  1.14413641920322062e+00
3  675  8.29481612596987272e-01
3  676  4.47932732449338622e-01
3  677  1.90519329453961606e-01
3  678  4.38790283758505095e-01
3  679  3.81038658907923211e-01
3  680  2.36379913939896458e+00
3  681  4.05257642213129543e+00
3  682  3.83173281389925258e+00
3  683  1.32500307872662315e+00
3  684  2.52740134402015126e+00
3  685  7.63097760295297523e-01
3  686  1.53431752680197753e+00
3  687  7.63097760295297523e-01
3  688  7.05346135444715694e-01
3  689  5.05684357299920562e-01
3  690  1.24135477152271745e-01
3  691  1.90519329453961606e-01
3  692  1.22017294143546962e+00
3  693  8.20339163906153912e-01
3  694  1.14362619796349518e+00
3  695  8.86723016207843773e-01
3  696  1.77344603241568755e+00
3  697  2.35414646946840600e+00
3  698  1.13499397051238704e+00
3  699  1.14311597672376974e+00
3  700  1.14413641920322062e+00
3  701  9.44474641058425490e-01
3  702  5.62925760910776840e-01
3  703  7.63097760295297523e-01
3  704  9.53617089749259073e-01
3  705  7.05346135444715694e-01
3  706  3.81038658907923211e-01
3  707  4.47932732449338622e-01
3  708  2.57413402995377016e-01
3  709  6.96203686753882112e-01
3  710  3.81548880147648761e-01
3  711  3.81548880147648761e-01
3  712  1.90519329453961606e-01
3  713  0.00000000000000000e+00
3  714  1.90519329453961606e-01
3  715  2.57413402995377016e-01
3  716  7.72240208986131105e-01
3  717  1.90519329453961606e-01
4  0  1.35608759014853035e+01
4  1  8.31395707109821913e+00
4  2  1.09731056772422981e+01
4  3  1.29964301566888025e+01
4  4  1.48058589336210034e+01
4  5  2.17668753586803732e+01
4  6  2.64392731188263497e+01
4  7  6.72168118202406539e+00
4  8  5.11043763681729146e+00
4  9  6.37889814709065917e+00
4  10  1.10386344099316105e+01
4  11  1.28065086143789149e+01
4  12  2.44973654142306465e+01
4  13  3.17736319210962570e+01
4  14  5.80910036031790522e+00
4  15  3.31155748478927681e+00
4  16  3.29915475730872076e+00
4  17  1.35886060979063998e+01
4  18  1.53149964220543851e+01
4  19  2.87093461221865915e+01
4  20  2.68688669447701329e+01
4  21  2.79334493021869257e+01
4  22  3.78481324530573637e+00
4  23  1.69775392683892221e+01
4  24  1.79211540294773215e+01
4  25  2.88635215170225017e+01
4  26  2.95872366705668526e+01
4  27  1.84779069180841020e+01
4  28  8.75133546196144030e-01
4  29  6.05931751943661290e+00
4  30  1.27336090650114269e+01
4  31  3.49151426397409921e+01
4  32  3.03608196635400596e+01
4  33  3.64041961004961010e+01
4  34  2.34639645037253430e+01
4  35  5.71557988361884872e-01
4  36  5.58638372769354774e+00
4  37  5.99825688661927714e+00
4  38  1.74806935956628813e+01
4  39  1.82189628513695467e+01
4  40  3.98566801016733185e+00
4  41  4.16807967183245864e+00
4  42  1.66015769967892695e+01
4  43  2.59118300472210450e+01
4  44  2.42437562803075259e+01
4  45  2.80287911642802818e+01
4  46  1.48596422423070180e+01
4  47  1.53317046785287197e+01
4  48  1.87748893817642539e+01
4  49  1.55015557991806894e+01
4  50  1.84147188946515286e+01
4  51  2.32359970341212154e+01
4  52  2.19968712180106678e+01
4  53  2.39836646988287612e+01
4  54  2.23497707412359468e+01
4  55  1.76171791044849009e+01
4  56  2.77368228799807000e+01
4  57  3.04491754540379702e+01
4  58  3.22281555293468926e+01
4  59  1.74915333804760529e+01
4  60  1.65714368614166716e+01
4  61  1.93613977660768946e+01
4  62  1.20230850715643776e+01
4  63  1.53716154407443284e+01
4  64  2.35421682879413154e+01
4  65  3.04530396886623542e+01
4  66  1.16044561754136684e+01
4  67  6.05413202124374283e+00
4  68  4.18636456921412581e+00
4  69  5.33231924906644483e+00
4  70  7.13996410110089208e+00
4  71  1.48536612412573561e+01
4  72  2.40953133606948029e+01
4  73  3.56242198339333953e+01
4  74  5.56860905155160602e+00
4  75  6.25108369629104388e+00
4  76  9.78438068092192736e+00
4  77  1.25440992116542702e+01
4  78  2.36827473832035018e+01
4  79  5.46776533239459468e+01
4  80  2.08031545062646188e+01
4  81  5.77524412323206491e+01
4  82  8.23461168076221952e+01
4  83  9.82745700681635697e+01
4  84  1.16877234258043657e+02
4  85  9.86930632631157607e+01
4  86  7.33761976941001137e+01
4  87  4.77469393525077948e+01
4  88  6.15777610336657517e+01
4  89  1.82544394702919668e+01
4  90  1.21381579285887042e+01
4  91  3.12589988275698794e+00
4  92  5.32033809724706241e+00
4  93  1.82599951249823391e+01
4  94  2.01516877096717586e+01
4  95  1.82005121681417883e+01
4  96  2.04944796640494076e+01
4  97  1.22994328103857651e+01
4  98  5.17599006492300973e+00
4  99  3.55654473476193411e+00
4  100  5.51034720546129897e+00
4  101  1.21382027630131262e+01
4  102  1.83884462690164163e+01
4  103  2.44869185517305432e+01
4  104  2.27374236978180306e+01
4  105  2.05082561324341128e+01
4  106  1.18477835688448749e+01
4  107  4.56740322812204980e+00
4  108  3.22258458829458228e+00
4  109  4.83350798707232521e+00
4  110  1.40447658735609586e+01
4  111  2.16831210451733973e+01
4  112  2.57244232539344218e+01
4  113  3.66979444227460405e+01
4  114  3.35447790231992613e+01
4  115  2.69049745147619888e+01
4  116  1.63498048859848950e+01
4  117  1.39776932450142013e+01
4  118  4.13065212355409805e+00
4  119  2.84207957616854845e+00
4  120  5.13896121648393400e+00
4  121  1.33094774707642216e+01
4  122  2.21228617837606265e+01
4  123  2.98627160943568093e+01
4  124  3.69473864734301785e+01
4  125  3.23405952970966268e+01
4  126  3.84524179736528993e+01
4  127  3.07464048692081633e+01
4  128  3.59326190655301119e+01
4  129  1.53865664658751502e+01
4  130  3.12587645721482410e+00
4  131  2.90448758849794650e+01
4  132  3.20672626734837820e+01
4  133  3.71738236698592033e+01
4  134  2.39394185996320275e+01
4  135  3.01895153451024782e+01
4  136  1.99944378144223762e+01
4  137  1.73650197860368714e+01
4  138  1.65827121199819985e+01
4  139  2.15498728468463767e+01
4  140  2.66963446419996870e+01
4  141  2.44378794885087629e+01
4  142  3.16546080046415916e+01
4  143  2.25415111282045473e+01
4  144  1.46710984367760986e+01
4  145  8.55185831570297061e+00
4  146  1.56549919218132381e+01
4  147  2.22244607612389444e+01
4  148  2.30360969066773897e+01
4  149  2.58737674836198650e+01
4  150  1.89454286343650509e+01
4  151  1.25515956716377399e+01
4  152  4.75843277881573634e+00
4  153  7.77721620543981018e+00
4  154  2.24199268548848352e+01
4  155  2.78673894997643075e+01
4  156  5.34407283848843804e+01
4  157  5.58229721918938964e+01
4  158  4.41327294462283817e+01
4  159  1.64019153211474578e+00
4  160  1.99368794628399009e+01
4  161  3.04044149453466659e+01
4  162  5.48326383382671878e+01
4  163  8.41881876338307080e+01
4  164  7.62479067635086096e+01
4  165  8.06309379696400441e+01
4  166  7.93910096967020280e+01
4  167  7.48938037536787249e+01
4  168  7.80781689678214974e+01
4  169  5.89144588657380126e+01
4  170  3.11752666762845685e+01
4  171  1.76476343665087647e+01
4  172  2.98447652516032313e+00
4  173  9.43987845360863886e-01
4  174  1.03625911826512258e+01
4  175  1.56183715728265078e+01
4  176  2.75157483290552349e+01
4  177  3.93858873728338139e+01
4  178  2.90020517827414039e+01
4  179  2.94510769570408115e+01
4  180  2.89695957127578225e+01
4  181  3.30719091710623729e+01
4  182  3.16414237184814127e+01
4  183  2.90331732379967988e+01
4  184  1.77183444446468634e+01
4  185  1.04234024291718121e+01
4  186  1.52568529935086961e+00
4  187  5.05684357299920562e-01
4  188  7.61032291831902619e+00
4  189  1.20600006928346630e+01
4  190  2.16075620874436112e+01
4  191  3.50741540487776646e+01
4  192  3.37280848957158454e+01
4  193  3.71657544463549812e+01
4  194  3.98788176398363987e+01
4  195  3.28655680744298166e+01
4  196  3.62262271111533707e+01
4  197  2.30473527801036902e+01
4  198  1.08448521379341969e+01
4  199  6.52853847182279701e+00
4  200  1.33465574865718239e+00
4  201  3.80328502534730095e+00
4  202  4.56570172380484696e+00
4  203  6.84501162842670574e+00
4  204  1.27713861304013676e+01
4  205  1.98644936483120560e+01
4  206  1.39567207043357975e+01
4  207  1.18339320110968202e+01
4  208  7.89289029591767033e+00
4  209  4.83344885856853423e+00
4  210  1.45828100456972853e+00
4  211  4.08485779027389384e+01
4  212  3.65921164653424071e+01
4  213  4.87075686424478249e+01
4  214  5.59486442325388538e+01
4  215  7.32047730207990242e+01
4  216  7.43465111389032813e+01
4  217  6.91097315074925405e+01
4  218  6.40121477364635041e+01
4  219  5.30567495433419438e+01
4  220  4.15088231948811242e+01
4  221  4.00087054056337621e+01
4  222  3.05355026792615654e+01
4  223  2.36172640049881082e+01
4  224  3.94688600226088937e+01
4  225  3.02282069279753518e+00
4  226  1.79555342597502943e+01
4  227  5.56448946649596934e+01
4  228  8.53186631870799772e+01
4  229  1.14403907989504347e+02
4  230  1.37980178230767052e+02
4  231  8.74191510794563555e+01
4  232  8.78212128473591065e+01
4  233  5.42725472432460592e+01
4  234  3.01406107365641809e+01
4  235  1.69864545659571888e+01
4  236  3.91548663850094014e+00
4  237  6.58628241064049114e+00
4  238  1.10405099720234396e+01
4  239  1.38653016677476089e+01
4  240  1.55555772550327465e+01
4  241  9.89305739842429688e+00
4  242  6.59890819761687730e+00
4  243  3.48914043998079304e+00
4  244  2.93447689884814533e+00
4  245  1.37647638474991663e+00
4  246  1.36803235394226763e+00
4  247  4.64557432668183594e+01
4  248  5.34231871013772661e+01
4  249  6.73234502173765605e+01
4  250  5.72133160922307340e+01
4  251  2.69534206004246073e+01
4  252  2.24381471709494562e+01
4  253  1.63729537051187783e+01
4  254  1.51223861448133210e+01
4  255  1.18681681850437091e+01
4  256  8.26823667685370012e+00
4  257  1.22637402463448826e+01
4  258  2.31300587244524110e+01
4  259  2.76830064122938779e+01
4  260  2.74894250996251657e+01
4  261  3.30653530492574390e+01
4  262  2.75668022579185674e+01
4  263  3.24838840995042162e+01
4  264  2.82817720476156040e+01
4  265  2.97512864292807748e+01
4  266  2.13513009303130730e+01
4  267  2.58370874223217442e+01
4  268  1.14443292973420458e+01
4  269  3.88034199005900104e+00
4  270  1.82256542981516123e+00
4  271  5.72032329332587341e+00
4  272  3.57689020177094985e+00
4  273  5.70262648053915200e+00
4  274  2.76509400354566814e+00
4  275  4.36515403703365745e+00
4  276  3.65531077743973132e+00
4  277  5.48099179723307905e+00
4  278  8.65718476069096354e+00
4  279  5.69226024010355758e+00
4  280  1.08130693815272103e+01
4  281  7.03581776508317525e+00
4  282  1.28572451955607665e+01
4  283  1.50229461928801840e+01
4  284  1.95100490843652992e+01
4  285  2.38581923250438663e+01
4  286  2.92675764866535388e+01
4  287  3.36989987973479970e+01
4  288  4.36599008584297366e+01
4  289  5.62498968356669593e+01
4  290  6.90611925023384003e+01
4  291  5.74044128088501466e+01
4  292  3.46310204196902021e+01
4  293  3.27469597671476862e+01
4  294  3.81400582792569196e+01
4  295  4.80385849470791300e+01
4  296  4.85203185242417163e+01
4  297  4.76866630173800274e+01
4  298  1.64384919342389821e+01
4  299  3.00461126627596613e+01
4  300  1.81281703696737679e+01
4  301  2.32108561909312066e+01
4  302  2.61375165349141056e+01
4  303  2.59943384999326739e+01
4  304  2.50477217930652643e+01
4  305  2.47437401247437307e+01
4  306  3.28710132534010313e+01
4  307  2.51221818038954936e+01
4  308  3.09098456011168565e+01
4  309  3.56381630337905833e+01
4  310  4.69402523901701585e+01
4  311  6.60813437489981652e+01
4  312  4.83390446617633245e+01
4  313  6.31832111723590089e+01
4  314  3.34927585574663667e+01
4  315  4.19954468074815992e+01
4  316  3.89942552109832974e+01
4  317  3.76515111457565297e+01
4  318  2.66590963131805694e+01
4  319  5.01560891346380515e+01
4  320  5.83398729932014106e+01
4  321  8.55472816406662986e+01
4  322  8.18221994900338672e+01
4  323  9.28719132192569958e+01
4  324  7.41705188069718986e+01
4  325  6.32981633439876106e+01
4  326  4.55922672079368141e+01
4  327  3.61699751523223654e+01
4  328  2.52259739511095127e+01
4  329  2.07947254268091655e+01
4  330  1.69769095973116428e+01
4  331  7.23926846509158217e+00
4  332  6.10172075492402755e+00
4  333  2.99162099612696224e+01
4  334  2.74606403298637005e+01
4  335  2.99231576282526461e+01
4  336  3.79361068075946903e+01
4  337  4.02238713549640536e+01
4  338  4.17235474612670743e+01
4  339  3.95518298343139136e+01
4  340  4.04005094836917991e+01
4  341  3.63352854916643508e+01
4  342  3.45931869919964967e+01
4  343  3.09581559256715657e+01
4  344  3.08452811973643222e+01
4  345  2.22399109313139718e+01
4  346  2.46407000248281030e+01
4  347  3.89707400760720049e+01
4  348  3.29884180569369292e+01
4  349  3.18929346120801327e+01
4  350  2.18424795525791708e+01
4  351  1.79184634369419342e+01
4  352  1.81525789990678561e+01
4  353  1.17848126136973459e+01
4  354  1.17459296345129722e+01
4  355  1.12412098445781030e+01
4  356  9.72191377019672665e+00
4  357  9.45413529740984693e+00
4  358  8.50396617931245657e+00
4  359  3.03909875899266524e+01
4  360  2.43120513788424688e+01
4  361  2.25882882369105076e+01
4  362  2.89879820209369683e+01
4  363  3.64472317961644521e+01
4  364  5.59603743088719838e+01
4  365  8.30429162418088112e+01
4  366  2.06875841759430870e+01
4  367  2.21370272489742135e+01
4  368  2.11451760681825505e+01
4  369  3.13337836092927162e+01
4  370  4.50133479542147583e+01
4  371  6.61472987535507997e+01
4  372  1.18154779011279913e+02
4  373  1.83006052844382161e+01
4  374  1.72317712448322382e+01
4  375  1.92854390054800540e+01
4  376  4.52638373367896207e+01
4  377  3.95227295676741051e+01
4  378  8.62911002524758004e+01
4  379  7.82561217531228124e+01
4  380  9.36318854513939982e+01
4  381  1.71183243462546670e+01
4  382  6.60433832467583386e+01
4  383  5.20458031297781858e+01
4  384  7.66139082388874044e+01
4  385  8.21582879165565885e+01
4  386  6.81324503879847327e+01
4  387  6.39872869483441153e+00
4  388  1.90384440232062246e+01
4  389  3.40558279787972040e+01
4  390  8.16736779214425894e+01
4  391  6.59107948012611473e+01
4  392  1.01595085024470592e+02
4  393  8.04674530712220530e+01
4  394  1.84948255464793632e+00
4  395  9.90635117440709934e+00
4  396  1.90018761727656909e+01
4  397  4.53071967497764305e+01
4  398  4.46323392878425693e+01
4  399  7.10830442692072761e+00
4  400  1.20605109140743885e+01
4  401  2.74201531599153334e+01
4  402  5.86773848700060725e+01
4  403  4.68239625658348757e+00
4  404  4.40744290406178951e+00
4  405  1.52978288631269379e+01
4  406  8.65034670985290965e+00
4  407  1.11430923506250039e+01
4  408  8.53434897482896382e+00
4  409  9.62845143214760490e+00
4  410  3.66890098613934512e+01
4  411  2.06939274529651449e+01
4  412  2.99010625502171763e+01
4  413  2.59473455089736973e+01
4  414  1.29487645973517864e+01
4  415  2.54389233431434718e+01
4  416  2.75167077289395969e+01
4  417  7.88919822383809191e+01
4  418  5.36907808336162731e+01
4  419  3.06156477441670489e+01
4  420  4.33185617925839637e+01
4  421  2.90362114479817635e+01
4  422  2.95441805727593128e+01
4  423  4.46545663468460816e+01
4  424  4.81978430067563650e+01
4  425  1.43593964185620223e+02
4  426  4.34782730751067561e+01
4  427  2.96061213566973755e+01
4  428  3.48490354032331595e+01
4  429  3.57589394885323912e+01
4  430  4.28806766085437516e+01
4  431  6.31127872691122604e+01
4  432  8.39529991817143753e+01
4  433  2.88243932541491745e+02
4  434  1.15655347036478275e+02
4  435  7.98849529145943507e+01
4  436  7.31691950233934563e+01
4  437  1.22467048879394213e+02
4  438  2.29708909584852620e+02
4  439  3.80317355514887865e+01
4  440  9.20714074948243137e+01
4  441  1.35220284370886219e+02
4  442  1.69088876959579864e+02
4  443  2.33572479398329676e+02
4  444  2.33157714245483646e+02
4  445  2.26075349261786243e+02
4  446  1.88027092081761054e+02
4  447  3.09583260758125448e+02
4  448  1.29426504017292416e+02
4  449  1.57381513893789332e+02
4  450  7.55467739637491036e+01
4  451  1.09603390917494572e+01
4  452  2.58042282108683523e+01
4  453  3.21819930926763789e+01
4  454  4.19942437871329233e+01
4  455  5.49456907556773757e+01
4  456  4.68063050943209191e+01
4  457  4.36715186071561021e+01
4  458  8.00019008376902434e+01
4  459  7.33460923562260803e+00
4  460  2.16140437203716083e+01
4  461  3.16549755895582052e+01
4  462  4.17462587870945612e+01
4  463  5.07467315974812720e+01
4  464  5.59356929130075642e+01
4  465  5.56701337589346252e+01
4  466  4.30932352329953829e+01
4  467  9.55160040827738896e+01
4  468  9.07393333439699923e+00
4  469  2.22111600947337990e+01
4  470  3.56743221320068287e+01
4  471  4.02818182963919753e+01
4  472  6.71692540335721162e+01
4  473  6.65994878594264463e+01
4  474  7.03998155143621318e+01
4  475  6.48411134315101094e+01
4  476  7.07969337922032480e+01
4  477  5.46712578857848257e+01
4  478  8.89992660374511217e+01
4  479  1.06628538897197203e+01
4  480  2.24419754688505435e+01
4  481  3.57089935566447849e+01
4  482  4.50665560889603967e+01
4  483  6.07108030115989195e+01
4  484  6.38162283787287521e+01
4  485  7.14393468398303355e+01
4  486  7.50665313209941019e+01
4  487  9.91701369518995506e+01
4  488  1.15053732200200187e+02
4  489  5.76495674827177282e+01
4  490  5.08801760451187732e+01
4  491  5.47534497602955170e+01
4  492  5.71728267546368443e+01
4  493  4.28464857468796225e+01
4  494  4.80231737922643589e+01
4  495  3.23563086411858905e+01
4  496  3.13335795491659184e+01
4  497  4.09200789383036252e+01
4  498  5.11620948168230285e+01
4  499  5.78920313724222666e+01
4  500  4.10264805646445723e+01
4  501  4.38225417173827054e+01
4  502  3.50594675175429273e+01
4  503  2.34869974123168319e+01
4  504  3.36578275490209293e+01
4  505  4.68095500257665194e+01
4  506  5.41600402981718005e+01
4  507  4.57405519734067809e+01
4  508  4.87682057147135097e+01
4  509  3.74572406485057030e+01
4  510  2.38133891820243839e+01
4  511  6.20463112706482178e+01
4  512  1.14331765443293648e+02
4  513  1.72192988397535544e+02
4  514  1.80502836760189382e+02
4  515  2.27931784609217914e+02
4  516  1.91613074543310177e+02
4  517  1.37421732952308702e+02
4  518  8.19129311075068074e+01
4  519  1.32704587457807463e+02
4  520  1.26865032463667916e+02
4  521  1.45018478873096285e+02
4  522  1.73304218147531429e+02
4  523  1.50802540782136504e+02
4  524  1.71175943955007341e+02
4  525  1.60545052575100215e+02
4  526  1.52967093979832327e+02
4  527  1.85617644459928130e+02
4  528  1.63155547003372533e+02
4  529  1.30296136446256270e+02
4  530  1.34975582289109525e+02
4  531  7.78422024567432658e+01
4  532  4.10388392076656672e+01
4  533  6.91175325002801344e+01
4  534  6.34984240430914468e+01
4  535  6.85786143736785334e+01
4  536  7.36653885884702504e+01
4  537  6.46827478662453217e+01
4  538  6.05091829803921541e+01
4  539  5.76896028183460743e+01
4  540  6.28872979801175944e+01
4  541  7.82368814812054865e+01
4  542  8.02346000389142944e+01
4  543  6.42970597728119913e+01
4  544  6.74418673907114510e+01
4  545  4.05641519356367866e+01
4  546  3.04132619223909657e+01
4  547  4.25341781660576714e+01
4  548  3.44405855224111122e+01
4  549  4.46959707500300567e+01
4  550  6.28013253403171703e+01
4  551  5.20888831935775727e+01
4  552  6.84689088573038305e+01
4  553  6.04892148695078333e+01
4  554  5.34772916086213286e+01
4  555  6.57122651277538523e+01
4  556  4.69053890902501038e+01
4  557  3.99033695617282049e+01
4  558  4.26144477518602542e+01
4  559  2.59228857424768080e+01
4  560  4.24031641389582319e+01
4  561  3.28276626467833523e+01
4  562  3.35211732228335819e+01
4  563  4.29896200750713575e+01
4  564  5.35082693911953271e+01
4  565  5.58455366499762462e+01
4  566  4.67031820359920999e+01
4  567  3.94320055310101480e+01
4  568  2.91065905404694263e+01
4  569  4.79356192829523025e+01
4  570  1.38174206812979975e+02
4  571  1.18539981837493116e+02
4  572  1.55170347411774230e+02
4  573  1.60840176029935975e+02
4  574  1.94345283491721943e+02
4  575  1.84737582564293916e+02
4  576  1.94983618979900257e+02
4  577  1.73041851389742305e+02
4  578  1.51978051892717673e+02
4  579  1.33113304543013840e+02
4  580  1.05497686394193437e+02
4  581  8.49468512623525953e+01
4  582  6.90574365209211578e+01
4  583  1.22756612866055633e+02
4  584  2.80688401552517597e+00
4  585  2.68853575346655624e+01
4  586  7.52328522119974537e+01
4  587  1.17209892756386466e+02
4  588  1.85293507303759327e+02
4  589  3.05563276447662815e+02
4  590  2.67606329258668779e+02
4  591  3.05713731260784698e+02
4  592  2.41657327208641391e+02
4  593  2.03758979387467946e+02
4  594  2.55454854611536547e+02
4  595  1.09970593677358464e+00
4  596  3.67102754198364645e+00
4  597  8.09652061681148183e+00
4  598  1.57536276705320297e+01
4  599  1.77351349401293703e+01
4  600  1.71275732400701131e+01
4  601  1.67143728996796241e+01
4  602  7.68577566334864848e+00
4  603  6.14571422075412244e+00
4  604  5.03671026001195266e+00
4  605  5.85893077209361124e+00
4  606  7.56173198583079511e+01
4  607  9.02225003536567272e+01
4  608  1.21453919854861525e+02
4  609  1.17160014480947495e+02
4  610  5.64587311764564461e+01
4  611  4.66928218102927417e+01
4  612  3.38187052226873845e+01
4  613  2.37610384599301980e+01
4  614  1.52681446339471130e+01
4  615  1.32373801998657736e+01
4  616  1.43761004568551733e+01
4  617  1.09378750064882368e+02
4  618  1.41411587700230797e+02
4  619  1.54994848178331893e+02
4  620  1.59298310514389300e+02
4  621  1.48633064356390605e+02
4  622  1.44713813854548590e+02
4  623  1.24872054681609569e+02
4  624  1.06612998246311520e+02
4  625  8.17542124932978425e+01
4  626  1.02521581637106863e+02
4  627  2.08675135860396281e+01
4  628  1.01775924346256428e+01
4  629  1.22168177248064609e+01
4  630  1.41969647514022288e+01
4  631  1.41764705467806866e+01
4  632  1.55438589550147483e+01
4  633  1.60228342519821503e+01
4  634  1.80070139534625824e+01
4  635  1.43791753856637339e+01
4  636  1.74127509325966052e+01
4  637  2.38405161944807737e+01
4  638  2.28186793559569381e+01
4  639  3.20811856941171811e+01
4  640  2.50828671347105043e+01
4  641  3.92135308600039920e+01
4  642  4.45258529811337667e+01
4  643  6.00189325513066763e+01
4  644  7.51442563107919455e+01
4  645  8.29575063049227310e+01
4  646  9.89671195101367687e+01
4  647  1.22548563261774262e+02
4  648  1.47291408074003186e+02
4  649  1.88549092991533200e+02
4  650  1.42297125439543208e+02
4  651  8.13528437985061146e+01
4  652  9.27378993081802747e+01
4  653  1.14745356890361450e+02
4  654  1.24918606843750979e+02
4  655  1.52002451661005836e+02
4  656  1.63088204308501759e+02
4  657  4.46465073188945354e+01
4  658  7.22223539420442080e+01
4  659  6.61195638553829781e+01
4  660  6.54031688362940145e+01
4  661  6.54439047588499108e+01
4  662  6.82223917150084560e+01
4  663  9.03358601653422681e+01
4  664  9.94109491214295531e+01
4  665  1.11714392919604336e+02
4  666  8.00711262634557386e+01
4  667  1.06358587273667936e+02
4  668  1.25064282626380674e+02
4  669  1.50153783686899686e+02
4  670  1.80356708864298014e+02
4  671  1.21532908175005701e+02
4  672  1.55680710183163114e+02
4  673  8.43335605449719452e+01
4  674  9.41973049602372328e+01
4  675  9.75919322581683844e+01
4  676  1.08322994527997395e+02
4  677  3.78551034920535923e+00
4  678  1.58778286192232958e+01
4  679  4.26805685227980476e+01
4  680  7.32222890052380677e+01
4  681  1.05913452037746239e+02
4  682  1.55980361530209080e+02
4  683  2.01969412452882636e+02
4  684  2.26666752458369075e+02
4  685  2.50566044110191228e+02
4  686  2.35533063055981785e+02
4  687  2.05139489717686558e+02
4  688  1.68487741593033974e+02
4  689  1.36969314773957763e+02
4  690  8.62078739345950567e+01
4  691  7.67919029049495947e+01
4  692  6.28464938790246919e+01
4  693  6.16514065172065884e+01
4  694  9.22070780125290526e+01
4  695  1.17577750568447073e+02
4  696  1.34548871040727732e+02
4  697  1.37517228376964709e+02
4  698  1.32651909918997148e+02
4  699  1.21713965562240219e+02
4  700  1.18555053382013597e+02
4  701  1.14853664954497191e+02
4  702  1.01631222014561359e+02
4  703  8.30006512945645341e+01
4  704  7.33233038275541844e+01
4  705  7.01396350583500521e+01
4  706  1.13775280834948774e+02
4  707  9.42746304245549425e+01
4  708  6.83003840772484523e+01
4  709  5.68159573281305228e+01
4  710  5.39140957012647704e+01
4  711  3.18268511161602916e+01
4  712  3.49562991220146699e+01
4  713  2.48765078034724212e+01
4  714  2.12601705589010024e+01
4  715  1.96081158459933462e+01
4  716  2.28259972016932835e+01
4  717  1.66955619608564660e+01
5  0  9.65133979264735764e+00
5  1  2.99568276246998444e+00
5  2  2.18167465526086080e+00
5  3  3.63247034406192659e+00
5  4  1.28842008990841017e+00
5  5  4.24687074179630741e+00
5  6  6.45361578545621661e+00
5  7  1.08619595571267471e+01
5  8  3.03531559271660178e+00
5  9  2.80051895266747586e+00
5  10  2.98864115244809048e+00
5  11  5.99936084031013639e+00
5  12  6.25749789383189281e+00
5  13  6.63080366794037346e+00
5  14  1.49938305006928001e+01
5  15  3.70251769329554392e+00
5  16  3.19606430817272757e+00
5  17  6.08077387182057816e+00
5  18  4.36090744838669320e+00
5  19  7.90056375999066596e+00
5  20  5.70090704988297681e+00
5  21  6.97702176211215441e+00
5  22  1.19783382857288316e+01
5  23  1.10087442556139568e+01
5  24  5.79607014267834320e+00
5  25  5.75118005483628458e+00
5  26  9.41296589751201296e+00
5  27  5.08447017004860591e+00
5  28  4.18494342516670148e+00
5  29  5.32591634971436623e+00
5  30  5.12543055739278408e+00
5  31  7.43225037685552259e+00
5  32  5.59890780194922755e+00
5  33  1.21830345610438613e+01
5  34  9.15389928962557953e+00
5  35  1.43068346762311482e+00
5  36  3.31839324588993789e-01
5  37  1.09528170867330266e+00
5  38  7.88619615210117963e+00
5  39  3.40720867602745958e+00
5  40  1.57840702354415607e+00
5  41  1.78627139288902059e+00
5  42  4.48698368610155285e+00
5  43  1.27555024880226746e+01
5  44  4.49365646545665527e+01
5  45  2.33242800594030619e+01
5  46  3.00611851444266556e+01
5  47  1.31529041857133500e+01
5  48  8.17932136465447712e+00
5  49  3.14199768725537432e+00
5  50  5.62603584133537282e+00
5  51  1.06224848024635641e+01
5  52  7.18985161119671012e+00
5  53  6.91514273867170637e+00
5  54  5.64715507299753305e+00
5  55  2.90176343415015303e+00
5  56  4.41635747661503242e+00
5  57  6.07914891279497471e+00
5  58  3.86017323974922366e+00
5  59  1.70731234803287890e+00
5  60  8.55691074575526844e-01
5  61  4.76246530754485509e+00
5  62  1.54380009820145747e+00
5  63  3.71061332119953668e+00
5  64  2.88191809600274684e+00
5  65  2.63337621185898518e+00
5  66  2.81010501813823499e+00
5  67  1.44732082463555090e+00
5  68  1.25039192645604635e+00
5  69  6.73315317458944684e-01
5  70  1.36994621462006494e+00
5  71  4.29736985637625146e+00
5  72  2.70282501944854747e+00
5  73  4.46709911575771379e+00
5  74  2.78111697725140150e+00
5  75  2.47330268363911188e+00
5  76  2.63892470810612689e+00
5  77  4.85728895156745288e+00
5  78  8.03650989224387757e+00
5  79  2.07762241216250061e+01
5  80  2.31544368188576222e+01
5  81  4.39370910467719469e+01
5  82  3.86257880605267516e+01
5  83  2.97689732866018666e+01
5  84  3.01010456471264405e+01
5  85  2.99544470430895906e+01
5  86  1.97778739195316327e+01
5  87  1.44471841475774347e+01
5  88  1.53883507851595294e+01
5  89  5.23674560984450821e+00
5  90  3.18742949863887004e+00
5  91  1.15191744700787346e+00
5  92  6.39132515230410547e+00
5  93  1.04589191741557652e+01
5  94  8.07496867561022924e+00
5  95  6.77170813476778832e+00
5  96  4.68343805812460978e+00
5  97  2.00082907734748439e+00
5  98  2.08018891885694623e+00
5  99  3.71881279666521536e+00
5  100  3.86902379933746055e+00
5  101  1.08546045722104818e+01
5  102  7.37365810053758608e+00
5  103  3.46349602000876367e+00
5  104  2.80465226999648021e+00
5  105  4.12170883935387700e+00
5  106  2.25335341385961563e+00
5  107  1.40250769623872440e+00
5  108  7.07017240869281749e-01
5  109  4.13685301842104991e+00
5  110  6.29792288760980057e+00
5  111  6.52323301214480811e+00
5  112  6.01612486812407887e+00
5  113  7.68204080204942574e+00
5  114  7.39294377022294658e+00
5  115  6.40499403579345561e+00
5  116  2.85915699427263847e+00
5  117  1.90479670297167436e+00
5  118  1.31403599449695241e+00
5  119  1.10930390327634498e+00
5  120  8.75723484879500447e+00
5  121  1.63256444127958886e+01
5  122  1.66539282722341184e+01
5  123  1.35176442637012375e+01
5  124  1.49309145169559159e+01
5  125  1.64389653561652800e+01
5  126  1.19879372505489687e+01
5  127  9.90469225830410771e+00
5  128  7.87467343475849724e+00
5  129  4.63872323915433160e+00
5  130  1.02930752769309919e+00
5  131  1.90939374700811371e+01
5  132  1.51470202968661418e+01
5  133  1.79086833200893345e+01
5  134  1.11967506154123662e+01
5  135  1.14048586176994995e+01
5  136  1.47757953833821407e+01
5  137  2.56082821910665359e+01
5  138  5.12302191951723085e+00
5  139  5.07711515893923426e+00
5  140  3.32775373726223567e+00
5  141  5.87054644736025644e+00
5  142  7.60386372897865392e+00
5  143  7.36513163331516907e+00
5  144  9.91250819435964559e+00
5  145  1.44016814181631592e+00
5  146  2.49226237046448729e+00
5  147  4.40554238491008654e+00
5  148  3.68386668882649992e+00
5  149  9.16072088022828090e+00
5  150  7.27163030147985623e+00
5  151  7.67232242091908123e+00
5  152  3.42094531299475335e+00
5  153  3.79487223936327611e+00
5  154  4.46653627854298829e+00
5  155  4.27720444567218117e+00
5  156  1.34030963856757399e+01
5  157  1.46159102740752047e+01
5  158  1.52109364714357120e+01
5  159  7.51785170083554943e-01
5  160  4.83537041285882996e+00
5  161  7.23654784176134314e+00
5  162  1.20703377721147298e+01
5  163  1.79121744699965610e+01
5  164  2.75973192555628017e+01
5  165  5.78387689068905857e+01
5  166  5.46847153957113221e+01
5  167  2.94622509595798405e+01
5  168  1.85809714042325318e+01
5  169  1.25937349983191886e+01
5  170  8.34995472547945461e+00
5  171  2.67259155678177152e+00
5  172  1.44760441361529713e-01
5  173  5.94817547136993086e-01
5  174  3.46999982856876432e+00
5  175  3.02717291838360847e+00
5  176  7.39166233945939677e+00
5  177  8.80495926131848350e+00
5  178  1.05992538229464905e+01
5  179  1.66218404276692269e+01
5  180  1.87993766453918418e+01
5  181  1.29506838296425606e+01
5  182  8.98392144679842986e+00
5  183  7.07520864373773328e+00
5  184  5.20839152968589580e+00
5  185  1.26064074012290517e+00
5  186  1.44725458313840483e-01
5  187  0.00000000000000000e+00
5  188  1.17485125483590935e+00
5  189  2.90807665690958306e+00
5  190  2.95647385718547762e+00
5  191  6.94874832550432764e+00
5  192  1.42607945956117597e+01
5  193  3.62367155113406696e+01
5  194  3.10347613527952078e+01
5  195  1.43404386130034993e+01
5  196  6.70884724356198525e+00
5  197  3.82857820657974823e+00
5  198  3.01742771864128834e+00
5  199  1.03040193651121736e+00
5  200  0.00000000000000000e+00
5  201  4.71622429552990330e-01
5  202  2.21668116470304710e+00
5  203  1.10292642861369217e+00
5  204  2.96835821014928580e+00
5  205  6.48734924937872215e+00
5  206  5.56336555389572318e+00
5  207  2.87650925089985554e+00
5  208  1.83513909929499230e+00
5  209  1.44897834939357972e+00
5  210  3.81583863195337991e-01
5  211  1.02249947772015890e+01
5  212  4.70341751582264234e+00
5  213  9.27108450748595203e+00
5  214  1.07153590429141961e+01
5  215  8.00667099040822094e+00
5  216  1.11957202734758035e+01
5  217  9.81843673247937332e+00
5  218  1.47384311470455991e+01
5  219  1.02995001189707214e+01
5  220  1.74191438737016782e+01
5  221  1.42970816437227821e+01
5  222  1.31290975798467446e+01
5  223  2.12191903791805281e+01
5  224  9.96931547284781914e+01
5  225  1.02115508981288983e+00
5  226  8.40445979125489373e+00
5  227  9.82137045336168413e+00
5  228  1.98336647430493400e+01
5  229  2.16734267132110112e+01
5  230  6.23180161729803856e+01
5  231  5.85750094552332001e+01
5  232  3.87504793546828807e+01
5  233  1.74631650151871725e+01
5  234  8.58661751058270184e+00
5  235  8.28391901137788622e+00
5  236  2.03408231390057548e+00
5  237  8.07649148318270615e-01
5  238  4.18455635282748206e-01
5  239  8.01819519853200102e-01
5  240  2.96451364755495872e+00
5  241  1.71241647640115047e+00
5  242  3.42595508238262836e+00
5  243  1.92929445349971873e+00
5  244  9.67855280391473949e-01
5  245  1.27187486932663907e+00
5  246  2.91306890751810377e+00
5  247  9.77916653480951936e+00
5  248  4.44943053308003122e+00
5  249  5.70142850239523380e+00
5  250  7.68564335659239717e+00
5  251  6.80856843332203532e+00
5  252  4.56126676476459725e+00
5  253  6.52987579647146354e+00
5  254  6.11145150568656703e+00
5  255  5.01089532622207123e+00
5  256  8.96516026243368103e+00
5  257  3.82222206134631364e+01
5  258  2.82759463559645852e+00
5  259  5.71091720269688530e+00
5  260  1.01136646233409078e+01
5  261  7.68269451706301076e+00
5  262  5.92313731685853728e+00
5  263  6.29793936274487542e+00
5  264  1.01565395760762911e+01
5  265  9.34171697038141247e+00
5  266  1.50471209348084933e+01
5  267  5.85578652074969810e+01
5  268  2.91821807029656100e+01
5  269  5.47439127075937915e+00
5  270  3.64812067022907094e+00
5  271  3.81079067506802671e+00
5  272  2.96542546954600716e+00
5  273  3.46074062423539086e+00
5  274  4.25903144308110715e+00
5  275  2.00796463215390286e+00
5  276  2.56603911594317724e+00
5  277  4.22433473048377373e+00
5  278  1.91581833664081858e+00
5  279  2.46704020115012446e+00
5  280  4.37289046541811466e+00
5  281  4.90928487570484862e+00
5  282  7.62624015706470537e+00
5  283  5.38063069926307413e+00
5  284  6.73410454003723302e+00
5  285  8.14518612076282800e+00
5  286  1.04162469680397454e+01
5  287  1.17012773833382866e+01
5  288  1.33164923350997420e+01
5  289  1.00046690829485829e+01
5  290  1.58042761066485333e+01
5  291  9.58761960328909701e+00
5  292  1.13478972323098972e+01
5  293  1.12336983115445008e+01
5  294  1.23882169066485321e+01
5  295  1.37795553939831024e+01
5  296  1.70642794357233285e+01
5  297  1.49368398206535087e+01
5  298  2.10327348734644275e+01
5  299  3.31978193414176204e+01
5  300  1.53776426033844391e+01
5  301  1.26253583340790421e+01
5  302  1.14279391482261499e+01
5  303  1.13497119817722005e+01
5  304  1.27462354998939702e+01
5  305  1.03568586770059863e+01
5  306  8.23724080769007294e+00
5  307  5.32672035987480896e+00
5  308  1.08007117265726453e+01
5  309  7.79296974400384102e+00
5  310  8.47492013298352376e+00
5  311  1.75395412983664372e+01
5  312  1.41746270915213906e+01
5  313  1.59032925721783336e+01
5  314  7.63828127665038892e+00
5  315  8.83353700447712065e+00
5  316  8.76798868120516417e+00
5  317  1.31271521559664848e+01
5  318  4.23857128718622675e+01
5  319  4.79194623168576541e+01
5  320  3.81171137486349210e+01
5  321  2.59068029953700183e+01
5  322  1.78651010535196519e+01
5  323  1.39763528347549091e+01
5  324  7.97899686241030359e+00
5  325  9.95500671399440407e+00
5  326  9.06336657889694663e+00
5  327  9.09150715740576487e+00
5  328  6.84877659662162941e+00
5  329  6.24914095751500831e+00
5  330  4.93302182307857073e+00
5  331  6.39536982605358517e+00
5  332  8.04555097375842365e+00
5  333  6.44127747027066189e+00
5  334  7.54532339217286907e+00
5  335  1.05899581989485974e+01
5  336  1.24699133917066280e+01
5  337  1.42360572370632461e+01
5  338  1.77416421384803797e+01
5  339  1.65699034479379677e+01
5  340  1.62253731265496768e+01
5  341  1.66567037188370435e+01
5  342  1.60554369100096395e+01
5  343  1.05265514830220965e+01
5  344  1.08715727893618066e+01
5  345  1.26383915837486569e+01
5  346  1.12267864641389501e+01
5  347  1.31340431703837215e+01
5  348  9.77023369681400666e+00
5  349  1.27456459062678409e+01
5  350  4.52809526544880825e+00
5  351  6.05108527716591205e+00
5  352  4.33156160818276259e+00
5  353  3.76856244366537618e+00
5  354  5.29980993681402079e+00
5  355  2.79125843134614327e+00
5  356  3.35248647088652696e+00
5  357  5.42948209060231868e+00
5  358  3.73412766090839154e+00
5  359  9.53448657004453715e+00
5  360  5.37838667124549286e+00
5  361  3.12379099642080149e+00
5  362  1.95809904424644010e+00
5  363  3.52697336646206505e+00
5  364  1.00234318869715384e+01
5  365  1.33145591488186650e+01
5  366  1.71512606492741284e+01
5  367  8.91568962943856214e+00
5  368  5.68849861253711175e+00
5  369  2.20954799164464166e+00
5  370  3.18676152966021720e+00
5  371  9.51013836635792309e+00
5  372  2.37443698698708587e+01
5  373  4.06942989093254681e+01
5  374  2.00125321695222738e+01
5  375  9.95013724669128052e+00
5  376  8.71753052320366351e+00
5  377  7.21213065537796005e+00
5  378  7.32877151203148536e+00
5  379  9.00297090440327352e+00
5  380  3.16459973956230911e+01
5  381  3.81935237538334462e+01
5  382  2.95653008490275440e+01
5  383  7.52892190397707139e+00
5  384  1.37699988367351267e+01
5  385  1.21387753722960099e+01
5  386  2.27971917729764897e+01
5  387  1.13569319997004072e+01
5  388  1.42294384222330734e+01
5  389  1.04421456635399661e+01
5  390  1.77003319868937190e+01
5  391  8.69141687420596831e+00
5  392  1.39272792440379884e+01
5  393  2.15686908655795548e+01
5  394  3.14163358812340654e+00
5  395  3.69482004830090238e+00
5  396  4.13752776327518834e+00
5  397  9.53536625260773718e+00
5  398  7.66883590605756726e+00
5  399  4.28061706310031731e+00
5  400  9.72495710258447499e-01
5  401  7.21877647360352093e+00
5  402  1.41461585198439259e+01
5  403  3.57365021530764171e+00
5  404  3.61729183394358778e+00
5  405  1.98103213314454329e+01
5  406  4.63051392665916950e+00
5  407  6.85361378442215585e+00
5  408  4.37449456169787432e+00
5  409  6.02788099138523847e+00
5  410  4.17155778403681481e+01
5  411  1.43041315444535009e+01
5  412  5.97186760165471320e+00
5  413  8.17552266269336059e+00
5  414  3.14854344937908248e+00
5  415  7.60343370375259298e+00
5  416  1.50745979192107047e+01
5  417  3.53461254374711089e+01
5  418  8.62444443783564552e+00
5  419  3.62308117519758355e+00
5  420  3.63321302657092904e+00
5  421  1.63405026993610680e+00
5  422  2.85491425718006697e+00
5  423  9.34419027916835176e+00
5  424  1.82544353549264926e+01
5  425  3.22942072706427155e+01
5  426  2.35360688994614398e+00
5  427  2.05985837029479990e+00
5  428  1.55036727269305796e+00
5  429  2.19112219883117110e+00
5  430  1.46397884597286798e+00
5  431  1.00637283630004752e+01
5  432  2.97053060911669888e+01
5  433  7.54856262232553377e+01
5  434  7.91137721186141007e+00
5  435  4.79493465317858281e+00
5  436  8.48914872320684211e+00
5  437  2.79608611792979609e+01
5  438  9.39215699415847780e+01
5  439  5.50405147491440729e+01
5  440  8.06941267404025666e+01
5  441  8.65443682782072017e+01
5  442  6.84678794469405574e+01
5  443  5.59015796353445324e+01
5  444  4.33695614817313952e+01
5  445  3.39157837854981210e+01
5  446  2.26161799132510666e+01
5  447  3.76770291199856118e+01
5  448  1.64723896215505050e+01
5  449  2.12261068021553001e+01
5  450  7.33627474355852804e+00
5  451  1.60998390982469282e+01
5  452  1.67364536400277970e+01
5  453  1.67430719412601050e+01
5  454  1.41207485273577493e+01
5  455  1.29655370899067997e+01
5  456  9.08966092046479091e+00
5  457  7.29201965870297109e+00
5  458  2.89032800354020090e+01
5  459  4.54157352990766938e+00
5  460  1.02843374137219712e+01
5  461  9.49633231128291122e+00
5  462  7.35408071554020903e+00
5  463  8.85390947864212663e+00
5  464  7.40685020312450959e+00
5  465  4.62659668243797206e+00
5  466  3.72542326236632881e+00
5  467  1.03731693445013136e+01
5  468  1.29155958954353913e+01
5  469  1.57742434621616425e+01
5  470  1.18402393087606086e+01
5  471  9.86875960054062418e+00
5  472  1.12632879150443266e+01
5  473  7.63933458678255839e+00
5  474  9.27825630773457277e+00
5  475  4.11553818321296205e+00
5  476  5.48849853970149582e+00
5  477  1.27605925758469252e+00
5  478  8.36904901502424714e+00
5  479  2.14835062255540912e+01
5  480  3.78990922244911346e+01
5  481  4.84647247169035751e+01
5  482  3.71242906035020113e+01
5  483  2.28188451517512831e+01
5  484  1.92337157713595346e+01
5  485  1.77117791659867976e+01
5  486  1.16009915512317328e+01
5  487  1.22159643347498541e+01
5  488  9.57955879683546740e+00
5  489  4.68757985052670278e+00
5  490  3.69406967823451140e+01
5  491  3.03955748987233321e+01
5  492  1.94474264925846541e+01
5  493  1.99480832666403920e+01
5  494  3.66188010523268233e+01
5  495  4.40070319572611552e+01
5  496  6.34449542353888205e+01
5  497  1.29036880171895234e+01
5  498  6.61556712123852897e+00
5  499  8.64361489893495616e+00
5  500  7.41247798960595450e+00
5  501  1.15870236879358099e+01
5  502  1.23731428795792908e+01
5  503  2.50532150260314523e+01
5  504  9.31269265903362964e+00
5  505  5.86048919808037372e+00
5  506  9.78671000365667609e+00
5  507  3.40407714391732075e+00
5  508  7.38677407075612091e+00
5  509  9.24915185355040848e+00
5  510  9.62683709699001966e+00
5  511  2.53664109535688169e+01
5  512  1.72504717574799358e+01
5  513  1.45224486256009993e+01
5  514  1.42383423867218308e+01
5  515  2.04188032706359941e+01
5  516  2.25912464838853211e+01
5  517  2.48560405081062257e+01
5  518  6.21909203773985642e+00
5  519  9.70812023606053032e+00
5  520  1.21733569528405745e+01
5  521  2.04745624286919359e+01
5  522  3.65727983721297392e+01
5  523  4.86958672136052826e+01
5  524  1.36012789511533867e+02
5  525  1.28354815065902955e+02
5  526  4.43493446665069229e+01
5  527  3.52051633161149269e+01
5  528  2.00072317123468082e+01
5  529  1.32354394587830324e+01
5  530  1.09188274643957861e+01
5  531  7.33438588111719003e+00
5  532  2.47045655425078436e+00
5  533  4.50252233468810381e+00
5  534  4.02368510242055777e+00
5  535  1.00114985080975387e+01
5  536  1.48506766141468631e+01
5  537  1.35488033574096001e+01
5  538  3.97371433137515311e+01
5  539  3.42050759545740632e+01
5  540  1.43546372341733406e+01
5  541  1.56500578003481134e+01
5  542  8.97665465813964047e+00
5  543  4.67479635416369810e+00
5  544  5.51934934867249272e+00
5  545  4.04228534077703827e+00
5  546  1.34961426496833981e+00
5  547  9.58137327534842598e-01
5  548  4.41769007041720752e+00
5  549  5.91718043454123954e+00
5  550  1.47778325358488907e+01
5  551  2.63133793647605039e+01
5  552  7.92917882954173194e+01
5  553  7.78944444644828025e+01
5  554  2.16126919682811156e+01
5  555  1.02178191734956396e+01
5  556  6.18966151734998071e+00
5  557  4.53951626362929339e+00
5  558  2.37800951632412128e+00
5  559  2.30365976393127614e+00
5  560  8.13104907085948092e+00
5  561  4.26258830018934809e+00
5  562  5.29634980537328204e+00
5  563  9.06715345313663335e+00
5  564  2.09290380447898094e+01
5  565  1.87793545203089529e+01
5  566  1.09961206884474905e+01
5  567  6.48844208189504101e+00
5  568  4.32179498803993134e+00
5  569  6.26083592813359502e+00
5  570  1.55570952275709029e+01
5  571  9.03605990530687109e+00
5  572  1.08088608375805837e+01
5  573  9.68530723644366986e+00
5  574  1.71615138449079510e+01
5  575  1.90164744613259558e+01
5  576  2.93220749225427681e+01
5  577  3.54465773003301692e+01
5  578  3.78922557084220983e+01
5  579  4.09900592060145499e+01
5  580  4.31694218767125335e+01
5  581  4.68420769864045496e+01
5  582  4.32537050795128479e+01
5  583  1.71080311724694070e+02
5  584  7.73109751786512689e+00
5  585  3.44971430651125601e+01
5  586  6.05770760856712513e+01
5  587  4.95654044891223151e+01
5  588  3.59038656193667691e+01
5  589  4.22938487815490731e+01
5  590  4.84529572146518746e+01
5  591  7.20730069120799470e+01
5  592  4.65473156850459802e+01
5  593  4.60957225973752855e+01
5  594  8.55243563499293060e+01
5  595  4.09073381839714534e-01
5  596  4.66769976052299973e-01
5  597  8.19398728831754797e-01
5  598  5.38303516271864257e+00
5  599  1.10468764203954919e+01
5  600  1.45931998871405995e+01
5  601  1.61214588058946653e+01
5  602  1.56101954791759940e+01
5  603  1.58538203630962435e+01
5  604  1.41456562307347369e+01
5  605  8.35583223276879750e+00
5  606  9.02074544350270457e+00
5  607  5.49500583039151902e+00
5  608  1.09677290198238424e+01
5  609  1.54531272594598761e+01
5  610  1.05354781044878898e+01
5  611  1.16312778034823623e+01
5  612  1.20273009737543930e+01
5  613  1.28862686472147736e+01
5  614  1.15805467203290853e+01
5  615  1.02515230830756607e+01
5  616  1.79141160045160603e+01
5  617  1.01038532233767100e+01
5  618  8.44421297324053555e+00
5  619  1.16144323545508410e+01
5  620  1.40278224208489277e+01
5  621  1.83821806610413319e+01
5  622  2.02380981512094209e+01
5  623  1.81352020684019948e+01
5  624  2.41564043516473674e+01
5  625  2.87807890673560820e+01
5  626  1.44810363487409177e+02
5  627  2.26816933190588976e+01
5  628  9.09990569541072425e+00
5  629  1.25261897841327290e+01
5  630  1.57547825360766076e+01
5  631  1.13414952236880282e+01
5  632  1.29726763579223778e+01
5  633  1.23809060667211703e+01
5  634  1.50296034358243382e+01
5  635  1.29765124235181908e+01
5  636  1.22760371843745020e+01
5  637  1.03698827968500726e+01
5  638  1.05809642380531734e+01
5  639  1.38325116516360964e+01
5  640  1.16725968979559163e+01
5  641  1.20135385439101690e+01
5  642  1.19496455658143574e+01
5  643  1.04735650180778528e+01
5  644  1.52574705713006669e+01
5  645  1.44274942259230734e+01
5  646  1.94726424482321647e+01
5  647  1.82789951458514288e+01
5  648  2.38268546511028134e+01
5  649  3.09573933634570366e+01
5  650  2.17714446560253521e+01
5  651  1.40660486797171380e+01
5  652  1.57280706750720114e+01
5  653  2.46375440187615062e+01
5  654  2.67162025254110134e+01
5  655  3.95860972175723163e+01
5  656  4.66030294003177374e+01
5  657  4.94651496807573494e+01
5  658  6.64779857320399685e+01
5  659  3.46024919319947841e+01
5  660  2.53836684432948374e+01
5  661  1.72584289633001973e+01
5  662  1.33650910932531790e+01
5  663  1.26511616736757162e+01
5  664  1.78547461387694248e+01
5  665  1.30970086983917433e+01
5  666  1.10890836398551684e+01
5  667  1.05444470458183872e+01
5  668  1.00515217902287937e+01
5  669  1.33075570028007402e+01
5  670  1.57019059601258970e+01
5  671  1.90481295154357539e+01
5  672  4.71045398408379015e+01
5  673  2.73683543022242830e+01
5  674  3.51697690631664059e+01
5  675  4.27706399940978343e+01
5  676  4.69501138077011717e+01
5  677  4.43008847113987780e+00
5  678  8.75559779423936391e+00
5  679  3.57020803794818562e+01
5  680  5.29974321636645840e+01
5  681  4.29962425578475376e+01
5  682  4.65112235093984197e+01
5  683  3.68032307288878684e+01
5  684  3.87924865159487737e+01
5  685  4.28896887865994358e+01
5  686  3.93092363416665620e+01
5  687  4.72543864398425626e+01
5  688  3.80140512336696901e+01
5  689  3.43927596214875280e+01
5  690  3.24867900517239505e+01
5  691  2.71062942439946326e+01
5  692  1.08552620495526355e+01
5  693  8.72600243408379939e+00
5  694  1.52796723107959096e+01
5  695  1.98455449540736595e+01
5  696  2.95806066626715705e+01
5  697  3.29789059218153966e+01
5  698  4.03079916126892357e+01
5  699  4.36792798342610809e+01
5  700  4.27928760985793417e+01
5  701  3.93080521024660428e+01
5  702  3.78077961287127593e+01
5  703  2.77543027862141685e+01
5  704  2.24114858467489171e+01
5  705  1.84875896712595953e+01
5  706  2.69103653842362789e+01
5  707  2.48036775326437713e+01
5  708  1.99698366281301034e+01
5  709  1.22410632352735540e+01
5  710  1.12850270105657504e+01
5  711  9.65096506081924055e+00
5  712  7.24219148697980941e+00
5  713  3.77360422562176590e+00
5  714  5.26935317696490380e+00
5  715  3.33450671532841492e+00
5  716  6.60710247019148333e+00
5  717  7.63348117869964327e+00
6  0  2.06991915985910342e-04
6  1  0.00000000000000000e+00
6  2  0.00000000000000000e+00
6  3  0.00000000000000000e+00
6  4  1.39559788215572800e+00
6  5  0.00000000000000000e+00
6  6  8.28825368053398015e-01
6  7  0.00000000000000000e+00
6  8  0.00000000000000000e+00
6  9  0.00000000000000000e+00
6  10  0.00000000000000000e+00
6  11  2.38917180372893782e-05
6  12  3.09794660728167470e-01
6  13  1.31656470445989104e-01
6  14  0.00000000000000000e+00
6  15  0.00000000000000000e+00
6  16  0.00000000000000000e+00
6  17  0.00000000000000000e+00
6  18  0.00000000000000000e+00
6  19  1.14320245717634404e-05
6  20  0.00000000000000000e+00
6  21  6.91897032553454694e-01
6  22  0.00000000000000000e+00
6  23  2.57413402995377016e-01
6  24  0.00000000000000000e+00
6  25  0.00000000000000000e+00
6  26  0.00000000000000000e+00
6  27  7.27594640655943259e-01
6  28  0.00000000000000000e+00
6  29  2.15821639265882798e-01
6  30  0.00000000000000000e+00
6  31  0.00000000000000000e+00
6  32  1.24135477152271745e-01
6  33  2.38991909823483129e+00
6  34  2.78871076483942548e-01
6  35  0.00000000000000000e+00
6  36  0.00000000000000000e+00
6  37  1.40340956643149217e-01
6  38  4.98071295600432506e-01
6  39  1.24686390769889566e+00
6  40  0.00000000000000000e+00
6  41  4.49223378072429824e+00
6  42  8.40302353900102261e+00
6  43  1.18806586026962258e+01
6  44  2.81358259613442030e+00
6  45  1.47958420462148088e+00
6  46  1.36799338297156425e+00
6  47  8.11211045099783923e-01
6  48  1.18047790876854841e+00
6  49  1.26482271392526568e+00
6  50  7.42256230014864626e-01
6  51  3.88596713087864476e-01
6  52  1.39559788215572800e+00
6  53  1.36089113214686375e+00
6  54  3.19606157440358452e+00
6  55  1.57138323994730533e+00
6  56  1.82355054248564774e+00
6  57  9.37468069534440951e-01
6  58  3.81062550625960506e-01
6  59  1.62806740438338848e+00
6  60  1.26799999840871314e+00
6  61  1.11224752723684661e+00
6  62  8.39400350629643244e-01
6  63  2.88693497713003955e-01
6  64  0.00000000000000000e+00
6  65  2.51152720853022737e+00
6  66  0.00000000000000000e+00
6  67  0.00000000000000000e+00
6  68  9.28677038909324626e-01
6  69  7.48839887236324553e-01
6  70  3.47559395879942223e-01
6  71  2.61813986228928763e-01
6  72  1.24135477152271745e-01
6  73  0.00000000000000000e+00
6  74  1.32128110198396365e+00
6  75  5.58935638379483568e-01
6  76  8.25634375637605333e-01
6  77  1.40340956643149217e-01
6  78  3.93267515871465134e-01
6  79  0.00000000000000000e+00
6  80  2.08917782441062849e+00
6  81  4.46994586917100190e+00
6  82  4.67841783672600009e+00
6  83  4.25988992071659212e+00
6  84  8.81839206407540566e+00
6  85  3.54010526533835046e+00
6  86  1.85371788085271239e+00
6  87  1.14301460571951208e+00
6  88  1.70511903687543676e+00
6  89  1.23942688374326870e+00
6  90  2.15753959118696881e-01
6  91  0.00000000000000000e+00
6  92  8.02520692181436845e-01
6  93  1.46628411891450616e+00
6  94  1.53795142764038428e+00
6  95  1.51265794602171666e+00
6  96  3.45549701694782740e+00
6  97  1.49003051352301963e+00
6  98  1.12883859058114222e+00
6  99  1.45216705146684555e-01
6  100  5.45748616064885672e-01
6  101  7.00446473594947494e-01
6  102  1.01558504770463287e+00
6  103  1.30941514151788541e+00
6  104  1.90519329453961606e-01
6  105  6.33807313624078976e-04
6  106  3.45778800846013923e-01
6  107  2.06991915985910342e-04
6  108  0.00000000000000000e+00
6  109  5.44413004748821705e-01
6  110  1.18434876572125902e+00
6  111  1.49072804632788780e+00
6  112  1.11360233828292787e+00
6  113  1.79790475392625293e+00
6  114  1.57196168895268573e+00
6  115  2.15822673097579194e-02
6  116  2.58438430559517580e-03
6  117  4.38790283758505095e-01
6  118  5.58935638386706013e-01
6  119  0.00000000000000000e+00
6  120  1.96495511415484769e-01
6  121  1.11886651094028955e+00
6  122  6.34153315053095024e-01
6  123  3.24214494894062621e-01
6  124  3.37447096374736333e+00
6  125  4.77479255549020321e-01
6  126  5.74343334782821402e-01
6  127  7.78181411684223168e-01
6  128  1.81809137739781601e+00
6  129  3.44482580194375276e-01
6  130  0.00000000000000000e+00
6  131  1.94270661502599462e+00
6  132  3.26307134262547294e+00
6  133  2.40496451016449919e+00
6  134  1.39787842733933121e+00
6  135  2.63312128389333022e+00
6  136  1.08415100572410550e+00
6  137  6.84202737956122298e-01
6  138  3.21265123262604479e+00
6  139  1.11516145736542316e+00
6  140  2.57114790605072974e-01
6  141  9.62186800820588939e-01
6  142  7.23631690208078160e-01
6  143  2.43147452731372171e+00
6  144  5.33603679697870037e-01
6  145  1.50832688297325612e+00
6  146  2.57413402995377016e-01
6  147  1.26687650195696699e+00
6  148  3.88002344966735691e-01
6  149  9.02517533895194513e-01
6  150  4.77479255549020321e-01
6  151  4.09392756735771135e-01
6  152  1.05554282017387058e+00
6  153  2.18719467469942225e-01
6  154  3.67361068155771853e-01
6  155  4.38790283765727540e-01
6  156  8.46576904087682713e-01
6  157  1.61426231431354861e+00
6  158  1.61577950834308348e+00
6  159  1.24135477152271745e-01
6  160  8.27832031681160263e-01
6  161  4.75958738335654941e-01
6  162  1.89508529186980201e+00
6  163  3.11399323428870112e+00
6  164  5.45214354941532164e+00
6  165  8.10980751443019443e+00
6  166  5.84251388427979546e+00
6  167  4.94931383851944862e+00
6  168  1.79375201282478969e+00
6  169  7.57892689487537519e-01
6  170  4.06539226729663805e-01
6  171  2.63993657733264109e-01
6  172  0.00000000000000000e+00
6  173  1.24135477152271745e-01
6  174  6.83071115531755257e-01
6  175  2.18338343424292064e-01
6  176  2.85056881402603934e-01
6  177  1.44873423329789830e+00
6  178  2.51937145592077449e+00
6  179  2.33110895339341884e+00
6  180  4.07228003487757673e-01
6  181  1.18780364086264845e+00
6  182  3.95453739741597254e-01
6  183  4.89274637704491866e-01
6  184  2.57413402995377016e-01
6  185  1.90519329461184078e-01
6  186  0.00000000000000000e+00
6  187  0.00000000000000000e+00
6  188  1.44760916149404978e-01
6  189  2.57413402995377016e-01
6  190  1.39151593491324155e+00
6  191  1.16766714022944340e+00
6  192  1.17773947674969515e+00
6  193  3.16066952807401380e+00
6  194  3.82968472270215976e+00
6  195  2.85042288534833066e+00
6  196  1.14088487008781536e+00
6  197  2.68618051783045764e-01
6  198  9.04953648763283207e-03
6  199  7.34743282720800722e-02
6  200  0.00000000000000000e+00
6  201  0.00000000000000000e+00
6  202  2.06991915985910342e-04
6  203  2.18512475553956309e-01
6  204  2.25262447750621186e+00
6  205  2.61802903296276090e+00
6  206  1.79612048754383902e+00
6  207  9.77981385849884477e-01
6  208  0.00000000000000000e+00
6  209  0.00000000000000000e+00
6  210  1.40076287246653969e-01
6  211  1.71387302994528401e+00
6  212  3.19480006668851058e+00
6  213  4.04078479196442131e-01
6  214  3.26646550922004009e+00
6  215  4.26174457904351911e+00
6  216  3.71920443970974013e+00
6  217  3.92843360555599919e+00
6  218  5.21557211773194940e+00
6  219  2.26362777783037350e+00
6  220  7.22246273995612044e-12
6  221  1.08891264703065116e+00
6  222  1.33057435167641058e+00
6  223  4.65643324063337027e-01
6  224  3.16003121904812501e+00
6  225  3.49871747763500163e-01
6  226  3.36412821791679928e+00
6  227  4.37735900481837259e+00
6  228  6.83226294660505040e+00
6  229  2.07415059049403583e+00
6  230  8.70608272235697989e+00
6  231  3.56762122983476226e+00
6  232  1.77221435791438919e+00
6  233  1.51868263009793392e+00
6  234  1.11069826266759009e+00
6  235  3.39889436278191126e-01
6  236  4.52781001140678652e-01
6  237  1.63089488220780066e+00
6  238  1.71799912007540123e+00
6  239  2.02355540680996215e+00
6  240  1.68117090581520734e+00
6  241  5.84957654449621889e-01
6  242  0.00000000000000000e+00
6  243  0.00000000000000000e+00
6  244  0.00000000000000000e+00
6  245  0.00000000000000000e+00
6  246  0.00000000000000000e+00
6  247  4.38858111973831111e+00
6  248  2.25927544437780137e+00
6  249  2.04280905752996311e+00
6  250  2.89007295599034064e+00
6  251  2.23173460104017618e+00
6  252  1.23073739093141254e+00
6  253  0.00000000000000000e+00
6  254  9.64777169878379470e-01
6  255  9.23229909555425721e-01
6  256  4.65436332147351139e-01
6  257  2.15842278266905052e-01
6  258  5.16873785276264153e-01
6  259  4.07296670815661344e-01
6  260  5.54409063701560179e-01
6  261  1.10930157227195925e+00
6  262  4.94749629423831827e-01
6  263  1.49318594033052765e+00
6  264  2.57413403002599461e-01
6  265  1.24135477152271745e-01
6  266  4.07551434036970694e-01
6  267  2.94418894078121962e+00
6  268  0.00000000000000000e+00
6  269  2.06991915985910342e-04
6  270  0.00000000000000000e+00
6  271  0.00000000000000000e+00
6  272  0.00000000000000000e+00
6  273  0.00000000000000000e+00
6  274  0.00000000000000000e+00
6  275  0.00000000000000000e+00
6  276  0.00000000000000000e+00
6  277  0.00000000000000000e+00
6  278  0.00000000000000000e+00
6  279  0.00000000000000000e+00
6  280  0.00000000000000000e+00
6  281  2.57413402995377016e-01
6  282  0.00000000000000000e+00
6  283  2.15821639265882798e-01
6  284  1.39559788215572800e+00
6  285  0.00000000000000000e+00
6  286  2.38917180372893782e-05
6  287  0.00000000000000000e+00
6  288  3.09794660728167470e-01
6  289  1.14320245717634404e-05
6  290  7.22246273995612044e-12
6  291  2.62616722340047348e-01
6  292  1.09689197550775885e+00
6  293  5.15496407328481077e+00
6  294  2.86747307614186830e+00
6  295  8.08731531927883296e+00
6  296  7.44722447544673471e+00
6  297  6.91760560393657808e+00
6  298  3.90518619106241416e-01
6  299  1.58886591777880293e+00
6  300  6.55955661601312690e-01
6  301  1.50004368868497795e+00
6  302  7.07182130341307169e-01
6  303  1.91467687780987150e+00
6  304  1.26445668355069807e+00
6  305  1.25137369533181619e+00
6  306  4.49099466655829360e+00
6  307  2.07514260502356951e+00
6  308  3.35353209532693963e+00
6  309  3.42572708685479288e+00
6  310  3.43617292995412438e+00
6  311  1.55100708021521294e+00
6  312  1.50337427513310673e+00
6  313  1.65128976539805827e+00
6  314  0.00000000000000000e+00
6  315  2.56057582722351418e+00
6  316  2.20065852553643304e-01
6  317  4.72005688301322113e-01
6  318  3.20946405448418837e+00
6  319  3.61790451582138051e+00
6  320  2.83255951123035876e+00
6  321  5.28950550772713424e+00
6  322  5.38404364603429997e+00
6  323  5.69725488252456280e+00
6  324  2.33174365500322089e+00
6  325  1.78115490862513193e+00
6  326  6.29870876781660094e-01
6  327  1.99761852899645564e+00
6  328  9.70175979821929935e-01
6  329  2.69080695391685887e-01
6  330  0.00000000000000000e+00
6  331  2.58438430559517580e-03
6  332  0.00000000000000000e+00
6  333  5.20990528783080650e-02
6  334  1.77663654106365110e+00
6  335  2.57413402995377016e-01
6  336  4.48275905915943074e-01
6  337  1.31680362164026399e-01
6  338  0.00000000000000000e+00
6  339  9.04953648763283207e-03
6  340  1.31409793544394859e-01
6  341  2.94035731550621737e-01
6  342  2.57413402995377016e-01
6  343  2.67723128903025465e-01
6  344  3.14654806606233350e-01
6  345  4.02630108142061571e-01
6  346  2.18512475553956309e-01
6  347  7.71602384754355719e-01
6  348  1.02703716804999390e+00
6  349  7.76797908293638706e-01
6  350  2.14797354484983827e-01
6  351  6.38412252243581779e-01
6  352  6.11156218580590882e-01
6  353  6.35707689118304886e-01
6  354  1.96495511415484769e-01
6  355  1.64303350007372595e+00
6  356  1.36690470150367505e-01
6  357  4.20775409980837889e+00
6  358  1.85919423409735884e+01
6  359  1.19159446585922102e+00
6  360  1.58445036811930029e+00
6  361  5.22347996168488260e-01
6  362  1.18947017319135928e+00
6  363  8.48364799523548041e-01
6  364  2.36381867367659559e+00
6  365  1.18690920589587297e+01
6  366  1.90519329453961606e-01
6  367  0.00000000000000000e+00
6  368  4.47932732449338622e-01
6  369  8.58547706365858816e-03
6  370  3.38053434536196962e-01
6  371  1.73796049394514540e+00
6  372  7.62067505529436851e+00
6  373  6.07799601724205218e-01
6  374  2.57413402995377016e-01
6  375  4.16443195876882721e-01
6  376  1.47693030877528497e+00
6  377  2.48359755414722633e-01
6  378  1.64401493489189510e+00
6  379  1.24986422310735268e+00
6  380  3.17094935013568779e+00
6  381  6.79069023294263885e-01
6  382  1.62252071604755965e+00
6  383  7.41130772152544526e-01
6  384  9.78795014820079690e-01
6  385  2.19232768617029983e+00
6  386  2.20028533123596182e+00
6  387  6.42433583977449318e-01
6  388  3.14655318707940446e-01
6  389  1.33411404409216505e-01
6  390  1.14486690861194140e+00
6  391  4.66150498740726071e+00
6  392  2.01232971540356687e+00
6  393  2.67193698684854786e+00
6  394  1.82663522561713720e+00
6  395  1.34216278180453608e+00
6  396  2.57413402995377016e-01
6  397  1.28223103466514399e+00
6  398  1.54768849665286901e+00
6  399  1.36912345847016015e+00
6  400  2.22255663143649002e-01
6  401  2.70517905917794632e+00
6  402  4.79901666594409448e+00
6  403  8.91818650951762848e+00
6  404  2.16352766733439061e+00
6  405  4.69102555984477210e+00
6  406  1.25658003844353772e+01
6  407  6.63360280217253351e+00
6  408  2.44104831447123072e+00
6  409  4.13819237333366097e+00
6  410  9.03891769210489215e+00
6  411  3.28891428336573721e+00
6  412  6.76357403142191238e+00
6  413  2.93885075744367708e+00
6  414  9.53152626600710984e-01
6  415  2.67001101352912684e+00
6  416  2.28458814337250526e+00
6  417  2.24725607980653219e+00
6  418  2.31418740148239088e+00
6  419  1.20669877368765777e+00
6  420  1.92593721476691782e+00
6  421  5.05684357299920562e-01
6  422  2.60076376776238127e-01
6  423  1.23204623175338512e+00
6  424  1.07892937644513554e+00
6  425  6.37174452585571927e-01
6  426  4.47932732449338622e-01
6  427  1.90571906240813660e-01
6  428  2.19163429490960099e-01
6  429  1.90519329453961606e-01
6  430  1.24148679735253772e-01
6  431  1.01034831931592883e+00
6  432  1.90519329453961606e-01
6  433  2.08674178609495886e+00
6  434  0.00000000000000000e+00
6  435  0.00000000000000000e+00
6  436  1.90519329453961606e-01
6  437  0.00000000000000000e+00
6  438  9.77760777887515031e-01
6  439  1.06236525202888621e+00
6  440  4.38291476183395901e+00
6  441  7.97900884669593324e+00
6  442  1.34377455249739803e+01
6  443  1.72494818495107936e+01
6  444  1.16570745723396580e+01
6  445  9.44415720137296688e+00
6  446  1.05470800411414007e+01
6  447  3.81962768288055621e+00
6  448  6.39974140322625340e-01
6  449  1.73362581319906983e+00
6  450  6.15397354583822676e+00
6  451  3.99106248146128273e-01
6  452  2.06230045698690390e+00
6  453  2.59925137900428949e+00
6  454  1.42137686253308360e+00
6  455  7.37260060080869017e+00
6  456  2.43992937821234701e+00
6  457  1.24135477152271745e-01
6  458  1.74260951541278208e+00
6  459  3.31447100176141318e-01
6  460  4.80737404550412473e-01
6  461  1.53997275441689663e+00
6  462  2.06747038129356664e+00
6  463  3.93857935209144783e+00
6  464  3.40046161492564369e+00
6  465  1.55122165061973005e+00
6  466  2.57413402995377016e-01
6  467  1.90519329453961606e-01
6  468  1.24135477152271745e-01
6  469  8.19828942666428362e-01
6  470  1.60614892308971413e+00
6  471  6.54720018957161010e+00
6  472  3.16397061046933281e+00
6  473  3.20886386173998073e+00
6  474  3.03981625607330352e+00
6  475  5.05773158410099732e-01
6  476  5.05174136060194900e-01
6  477  0.00000000000000000e+00
6  478  0.00000000000000000e+00
6  479  2.07676426554344873e-01
6  480  1.02004795763021416e+00
6  481  2.23363579018503255e+00
6  482  3.40169809157572001e+00
6  483  2.77433128614132052e+00
6  484  2.60781971746168617e+00
6  485  1.14775770094211254e+01
6  486  2.57015726799885025e+00
6  487  2.29592253266589097e+00
6  488  1.92414514265303138e+00
6  489  6.15397354583822676e+00
6  490  3.61806599149568120e+00
6  491  2.54110482835657958e+00
6  492  2.47578251505599667e+00
6  493  5.28648198984498041e+00
6  494  1.75415715309375342e+00
6  495  1.06586540939377805e+00
6  496  3.67905959770533908e+00
6  497  3.27788401961759890e+00
6  498  3.14789075003749375e+00
6  499  3.47082038637598522e+00
6  500  2.90428010231138378e+00
6  501  2.66669514909987848e+00
6  502  9.83636343162408222e-01
6  503  1.59961157101152973e+00
6  504  5.34602318826109180e+00
6  505  2.13393022408579824e+00
6  506  3.21081724689541481e+00
6  507  1.08321541109247632e+00
6  508  2.34323270307926013e+00
6  509  1.74604127074161219e+00
6  510  1.43399495666516663e+00
6  511  1.48506369715212583e+00
6  512  1.14874280095598946e+00
6  513  1.45119193242698197e+00
6  514  2.36770282421059619e+00
6  515  3.38089730945551636e+00
6  516  9.78370021326915307e+00
6  517  1.27211396472844847e+01
6  518  0.00000000000000000e+00
6  519  1.14362619796349518e+00
6  520  2.71937206132424070e+00
6  521  7.18584393471513394e+00
6  522  6.99583183769946526e+00
6  523  9.36991110277404360e+00
6  524  1.27311717195216367e+01
6  525  9.10361922186014638e+00
6  526  1.01043016363446760e+01
6  527  1.76602472212314545e+01
6  528  6.93148976407629291e+00
6  529  3.71368180217813348e+00
6  530  4.47932732449338622e-01
6  531  0.00000000000000000e+00
6  532  0.00000000000000000e+00
6  533  3.14654806606233350e-01
6  534  1.27399672547776399e+00
6  535  3.91825167771417204e+00
6  536  2.57178392053061522e+00
6  537  4.19151033423206787e+00
6  538  4.54161344463240635e+00
6  539  3.80237156328600268e+00
6  540  3.79138054014003689e+00
6  541  8.76687448433748706e+00
6  542  3.70807693194569854e+00
6  543  7.62676343285543901e-01
6  544  1.90519329453961606e-01
6  545  0.00000000000000000e+00
6  546  0.00000000000000000e+00
6  547  6.38452061903300283e-01
6  548  1.44524292058119763e+00
6  549  1.84191562160637479e+00
6  550  3.55893416635296811e+00
6  551  3.21792366317985135e+00
6  552  4.58496071271553074e+00
6  553  2.74152518677099888e+00
6  554  1.85931958476137771e+00
6  555  7.47012034282747983e+00
6  556  2.90875802552436058e+00
6  557  2.42943742025436737e+00
6  558  2.57413402995377016e-01
6  559  0.00000000000000000e+00
6  560  1.90519329453961606e-01
6  561  1.02978602724678714e+00
6  562  6.53436426408455340e-01
6  563  2.12024472073328818e+00
6  564  4.05253029462303793e+00
6  565  3.91620062250397449e+00
6  566  3.09712336074243177e+00
6  567  1.42325239406648629e+00
6  568  8.36222845244455559e-01
6  569  0.00000000000000000e+00
6  570  4.23580298655648591e+00
6  571  2.20845974218945784e+00
6  572  1.99011709389142100e+00
6  573  4.99782872083557628e+00
6  574  4.66013427607678210e+00
6  575  2.92147187585128432e+00
6  576  4.79293438943264061e+00
6  577  9.05852496233745796e+00
6  578  5.15617836726900247e+00
6  579  1.11298278136363962e+01
6  580  5.70069722213682439e+00
6  581  1.09990439051545508e+01
6  582  5.78395533546783192e+00
6  583  1.44720525413023466e+01
6  584  1.24135477152271745e-01
6  585  1.38298309012664622e+00
6  586  2.10121602093912641e+00
6  587  6.93477045704855488e+00
6  588  8.72328494968890666e+00
6  589  1.93846194278214767e+01
6  590  1.41157113490080945e+01
6  591  1.22302576602021400e+01
6  592  6.59087000566542969e+00
6  593  5.48294749106920243e+00
6  594  1.10362333034162070e+01
6  595  4.47946964883767396e-01
6  596  2.57413402995377016e-01
6  597  0.00000000000000000e+00
6  598  1.00096729031983211e+00
6  599  6.96203686753882112e-01
6  600  3.72406431456815235e-01
6  601  3.75217985601152715e-01
6  602  1.24135477152271745e-01
6  603  0.00000000000000000e+00
6  604  2.57413402995377016e-01
6  605  7.66299460595692566e-02
6  606  4.35690714836540849e+00
6  607  3.28285799670173795e+00
6  608  2.09779855595656928e+00
6  609  2.02765695640218579e+00
6  610  5.51576143869171442e+00
6  611  2.02974855208185989e+00
6  612  4.20350232300610394e+00
6  613  1.63186755152209217e+00
6  614  4.90060952057520360e+00
6  615  1.80450768535197348e+00
6  616  3.19145710590408527e+00
6  617  2.15373943268031098e+00
6  618  5.05174136062109147e-01
6  619  2.68558286477960806e+00
6  620  3.76760291995976182e+00
6  621  3.22310141572698239e+00
6  622  4.34006646833510956e+00
6  623  7.81162425731621646e+00
6  624  5.73398695322969765e+00
6  625  8.03117587193258942e+00
6  626  1.12039654893386906e+01
6  627  1.58418798299528896e+00
6  628  1.38426225488299983e-07
6  629  1.11975499754042929e+00
6  630  6.74692093264265491e-01
6  631  2.19099054900974533e-01
6  632  2.57413402995377016e-01
6  633  2.34475539116337384e+00
6  634  3.81038658907923211e-01
6  635  0.00000000000000000e+00
6  636  1.03291411234079833e+00
6  637  4.48415110165144570e-01
6  638  4.87087738154552530e-01
6  639  3.14700561577618054e-01
6  640  2.26629391829232052e+00
6  641  1.09515813539288676e+00
6  642  1.23191076307030922e+00
6  643  5.92805213897846572e-01
6  644  1.27819313572512172e+00
6  645  1.52200408575702140e+00
6  646  3.41062967206741074e+00
6  647  4.23449318169702149e+00
6  648  5.51413100653275201e+00
6  649  7.00195949692919672e+00
6  650  7.61012431459830374e+00
6  651  1.97417329692423027e+00
6  652  3.66699268477069396e+00
6  653  1.21605757699545265e+01
6  654  8.31436019401730775e+00
6  655  7.73743071068891020e+00
6  656  9.63173440939022463e+00
6  657  5.41699113233261720e+00
6  658  8.01635019042472052e+00
6  659  3.03481731826255352e+00
6  660  4.81420071905515634e+00
6  661  8.86956672453203510e+00
6  662  4.14909393743008525e+00
6  663  1.35765129691147166e+01
6  664  8.22351367774970932e+00
6  665  4.60117752994207763e+00
6  666  2.73345709230483047e+00
6  667  2.48204541157849379e+00
6  668  3.66666934719300475e+00
6  669  2.93642332536922135e+00
6  670  3.10200381836926553e+00
6  671  3.11546921727041948e+00
6  672  2.01961480513095992e+00
6  673  1.70089689676759503e+00
6  674  2.66465778220102800e+00
6  675  8.12818661158221989e-01
6  676  2.17074867595134435e+00
6  677  7.13794750600489269e+00
6  678  8.53875865917934007e+00
6  679  2.58746774459253572e+01
6  680  1.40624417433925011e+01
6  681  1.38755668044460627e+01
6  682  6.69853316742960203e+00
6  683  4.07228264458857581e+00
6  684  1.75142242810652582e+00
6  685  1.25895575061926412e+00
6  686  2.11425984242909232e-01
6  687  1.94266584042995433e-01
6  688  2.13444649976429618e-01
6  689  1.92303411255956136e+00
6  690  3.14654806606233350e-01
6  691  3.98195756008306534e-01
6  692  9.85431609412221832e+00
6  693  5.49707744978068380e+00
6  694  2.74015864716349489e+00
6  695  3.57834385234075159e+00
6  696  3.45054097872152976e+00
6  697  4.79242803611123591e+00
6  698  3.75388731063658243e+00
6  699  1.42219871053550806e+00
6  700  3.77155327459704459e+00
6  701  1.77579067002082525e+00
6  702  1.93632680340203489e+00
6  703  2.78211752990430661e+00
6  704  2.04402901414327243e+00
6  705  7.91652842414067193e-01
6  706  1.46806641943746108e+00
6  707  2.54682710143179625e+00
6  708  1.20105209819867609e+00
6  709  5.57354044728646336e+00
6  710  2.42401206612647258e+00
6  711  2.54392738883657898e+00
6  712  1.28819148677201234e+00
6  713  4.20302207953442086e-01
6  714  5.72068209601610311e-01
6  715  2.64467118839044391e-01
6  716  6.50069115410938037e-01
6  717  7.18866819493081621e+00
7  0  1.62196571326552963e-01
7  1  1.14723253156023719e-01
7  2  7.29481564099316165e-02
7  3  4.54946763779199126e-01
7  4  1.19484615562333391e-01
7  5  3.23559508782269245e-01
7  6  8.45115121117379853e-01
7  7  2.86555470622969044e-01
7  8  1.45066786427218673e-02
7  9  1.09882210775843463e-02
7  10  1.91417062375151339e-02
7  11  3.44762296114293557e-02
7  12  7.28141741392592801e-02
7  13  3.97683170389140417e-01
7  14  3.14074192629623036e-02
7  15  3.58356435049687720e-03
7  16  6.58521691388345466e-03
7  17  1.20071987102448839e-02
7  18  7.43748457704134294e-03
7  19  2.19360790790661675e-02
7  20  4.25432410345126522e-02
7  21  1.65297942689082933e-01
7  22  3.34274703307912840e-02
7  23  2.23918447862190562e-02
7  24  3.84300374240798080e-03
7  25  1.12772553342941687e-02
7  26  3.25801856287092559e-02
7  27  6.00053996709332751e-02
7  28  1.16800335592844584e-02
7  29  1.04464351093431415e-15
7  30  1.50946753453941162e-02
7  31  5.57587369499984026e-02
7  32  8.09193855068432791e-03
7  33  7.71615629230628514e-03
7  34  2.54745857973826748e-02
7  35  0.00000000000000000e+00
7  36  0.00000000000000000e+00
7  37  0.00000000000000000e+00
7  38  4.14487612009961561e-03
7  39  8.28975224019923122e-03
7  40  0.00000000000000000e+00
7  41  4.14487612009961561e-03
7  42  0.00000000000000000e+00
7  43  1.00771284751150006e-02
7  44  9.25229670451974961e-02
7  45  9.15877607754541356e-02
7  46  4.13731320538479469e-02
7  47  8.13442694242703657e-02
7  48  6.66175619940111707e-02
7  49  8.03691106673555533e-02
7  50  5.59676298635253394e-02
7  51  4.48765242699326744e-02
7  52  4.13036594931323539e-02
7  53  2.68199114575604219e-02
7  54  1.07228887117332236e-01
7  55  2.85986771984990062e-01
7  56  1.38567856954964652e-01
7  57  6.83324450515449822e-02
7  58  1.89339403772504772e-02
7  59  8.04614612503440629e-02
7  60  5.84568223178484336e-02
7  61  9.94513941860408340e-02
7  62  9.28584376671942047e-02
7  63  7.08289992072640290e-02
7  64  6.93695105621926211e-02
7  65  8.84778446088398951e-02
7  66  3.00803020267072750e-02
7  67  3.46266689852495133e-02
7  68  2.39376828186910529e-01
7  69  3.72263572815168364e-01
7  70  4.72197526114671168e-02
7  71  9.20449313828945459e-02
7  72  3.76929712297987218e-01
7  73  9.28389017021421237e-02
7  74  3.98980597749823696e-02
7  75  5.81261874530608832e-02
7  76  5.59284964376795396e-02
7  77  6.11532892514470156e-02
7  78  6.76170976352276493e-02
7  79  1.64095007524501624e-01
7  80  6.60886492590199159e-02
7  81  2.14597446352378429e-01
7  82  3.11030988022157007e-01
7  83  2.91919578956315318e-01
7  84  1.10382539281083369e+00
7  85  4.27771178479351866e-01
7  86  4.92820332451994525e-01
7  87  4.18819921384745608e-01
7  88  1.71559992316855814e-01
7  89  1.36092661524657363e-02
7  90  1.36032079892027674e-02
7  91  8.28975224019923122e-03
7  92  3.08589078771219667e-03
7  93  7.00459732052633177e-02
7  94  9.12722524528989942e-02
7  95  1.36729597992259339e-01
7  96  8.14284366316997632e-01
7  97  1.73080177976564581e-01
7  98  3.29736283501412930e-01
7  99  6.65539540142943559e-02
7  100  1.62264064948639958e-02
7  101  5.31096063391891735e-02
7  102  9.66121478710181836e-02
7  103  1.03315397968799530e-01
7  104  8.38653016697105680e-02
7  105  9.99674889237184700e-02
7  106  4.99501897152325736e-02
7  107  5.44139354250314095e-02
7  108  2.05401462673467025e-02
7  109  2.53152068937479990e-02
7  110  6.05116093350869313e-02
7  111  7.55983000093075341e-02
7  112  2.83694940036334116e-02
7  113  9.16300788632668645e-02
7  114  8.65432486664892003e-02
7  115  3.92105130015314510e-02
7  116  5.14152479231322207e-02
7  117  3.96147402117971309e-02
7  118  1.82849429426178781e-02
7  119  3.08589078771219667e-03
7  120  2.14611450826957262e-02
7  121  3.09302574728390310e-02
7  122  4.75482876889322739e-02
7  123  2.35050889916230722e-02
7  124  1.14045645960858602e-01
7  125  6.81802629125795867e-02
7  126  3.24237516254656521e-01
7  127  5.39944375660992848e-02
7  128  4.57717146951970022e-02
7  129  1.36032079892027674e-02
7  130  8.28975224019923122e-03
7  131  1.29044101443287706e-01
7  132  1.62298927573615970e-01
7  133  1.12209768682693806e-01
7  134  1.11577424744562337e-01
7  135  1.00260869223841184e-01
7  136  4.07781258878758893e-02
7  137  2.93699878688846380e-02
7  138  4.98082895254892077e-01
7  139  4.22782259104561631e-01
7  140  1.01007218204371085e-01
7  141  3.41503521990353526e-02
7  142  4.09555179227039171e-02
7  143  5.43410347196681617e-02
7  144  2.75977494814981517e-02
7  145  1.28689043379364598e-01
7  146  1.25527770080119533e-01
7  147  1.01139881437605147e-01
7  148  4.75400319416432321e-02
7  149  6.18718838247328956e-02
7  150  4.22855592702507527e-02
7  151  4.37228316348480042e-02
7  152  3.40848706694072801e-01
7  153  1.20347154896375763e-01
7  154  6.32912557898111239e-02
7  155  7.71783909031149018e-02
7  156  1.06316781703981358e-01
7  157  3.53797726083655617e-01
7  158  5.69224564644520703e-02
7  159  4.68629371236193269e-03
7  160  2.39098851566395473e-02
7  161  1.30537665842041017e-01
7  162  1.79623137010372969e-01
7  163  4.96426406458680636e-01
7  164  2.47422501231281011e-01
7  165  3.61303707762286042e-01
7  166  6.88348442710239206e-01
7  167  8.10016260167066515e-01
7  168  2.43904348763793910e-01
7  169  1.91640256925138697e-01
7  170  5.68192517179199469e-02
7  171  9.14049339988037141e-02
7  172  7.89261495889470588e-03
7  173  0.00000000000000000e+00
7  174  4.27244447570550821e-03
7  175  4.53285500972618396e-02
7  176  5.54025661596040733e-02
7  177  3.23243684836294898e-01
7  178  6.96918935816939478e-02
7  179  5.01399490455052207e-02
7  180  5.02698469720585517e-02
7  181  5.22022042961980959e-02
7  182  7.31613497455033124e-02
7  183  3.97137122494450809e-02
7  184  2.52553755785082483e-02
7  185  4.56532749632930432e-02
7  186  0.00000000000000000e+00
7  187  4.68629371236193269e-03
7  188  1.96374384736894038e-02
7  189  3.96973481205954090e-02
7  190  6.89680535466393740e-02
7  191  9.57336905612664185e-02
7  192  7.86095150866799458e-02
7  193  1.33811774857447330e-01
7  194  1.51539374590763887e-01
7  195  1.49674711279393857e-01
7  196  8.07347054712999890e-02
7  197  9.69301830303955225e-02
7  198  1.52043713292996461e-02
7  199  1.98437758600970293e-02
7  200  4.60000650195297855e-03
7  201  6.87859901511209907e-03
7  202  5.94100002475015099e-02
7  203  6.12305319632714951e-02
7  204  1.13490405059645333e-01
7  205  2.13676858333387398e-01
7  206  5.19276081722829463e-01
7  207  6.36744647222150184e-01
7  208  4.63382072221733693e-02
7  209  4.15269913521578299e-02
7  210  4.13572898543366069e-02
7  211  9.47057397311304172e-02
7  212  8.23705323274572521e-02
7  213  1.50398775145230118e-01
7  214  1.08070247804928812e-01
7  215  1.74106108281748800e-01
7  216  5.31971631668814782e-01
7  217  2.80434692390566120e-01
7  218  5.21034311112836157e-01
7  219  4.78997832695922887e-01
7  220  1.92658901322186132e-01
7  221  4.56578750215254237e-01
7  222  1.11123403793489242e-01
7  223  1.41766298974556781e-01
7  224  2.09718480951398029e-01
7  225  1.46967503869823487e-02
7  226  6.63389908928179589e-02
7  227  2.22529034746419441e-01
7  228  3.42718009319204542e-01
7  229  7.28803356162457838e-01
7  230  1.14194203346973722e+00
7  231  3.15690947721576687e-01
7  232  5.06557287686910440e-01
7  233  8.59286832827722558e-02
7  234  4.58655552273268957e-02
7  235  6.28650575193142880e-02
7  236  1.59708458033414255e-02
7  237  1.66647498549070475e-02
7  238  1.30216006708304324e-02
7  239  3.15145225973630441e-02
7  240  4.27941013098291356e-02
7  241  4.93089114792112440e-02
7  242  3.77781855557953669e-02
7  243  2.22433892618785489e-02
7  244  2.37429622205869717e-02
7  245  2.69596973879142193e-02
7  246  2.35658098845623054e-02
7  247  1.58047107764723749e-01
7  248  1.12659204619282249e-01
7  249  4.38275880943914120e-01
7  250  2.75822721782635172e-01
7  251  1.65550313837503155e-01
7  252  3.55810455651690505e-01
7  253  1.11845860381207834e-01
7  254  3.87388970195073068e-01
7  255  3.42353971727095072e-02
7  256  7.38917815253293392e-02
7  257  9.99357050773308220e-02
7  258  2.81531774645757162e-02
7  259  3.94415726442234466e-02
7  260  8.12733867126000237e-02
7  261  1.21315492399227495e-01
7  262  8.98974640922523965e-02
7  263  3.46807591837262119e-01
7  264  8.27956250784458447e-02
7  265  7.80753589497833606e-02
7  266  6.29308962700252383e-02
7  267  8.62169659895049012e-02
7  268  1.45481537846933934e-01
7  269  2.74844900085793653e-01
7  270  1.55947188681621850e-02
7  271  4.43583145032822382e-02
7  272  2.98323220683799663e-02
7  273  3.51297970196554968e-02
7  274  3.44722129369451208e-02
7  275  4.13927256758291687e-02
7  276  2.60845499299463060e-02
7  277  3.25828733837201165e-02
7  278  2.51055707002645935e-02
7  279  2.60537396222446510e-02
7  280  2.49118822364590951e-02
7  281  5.00910821004746307e-02
7  282  6.39624487916123641e-02
7  283  3.74943884719051934e-01
7  284  6.99043297980920797e-02
7  285  5.63162850560731676e-02
7  286  1.08637168081017726e-01
7  287  1.13482741767328602e-01
7  288  1.56657284826318077e-01
7  289  1.62565968174334385e-01
7  290  7.93508363044018949e-01
7  291  8.97889517402861714e-02
7  292  1.10417122156326125e-01
7  293  1.18498498808663741e-01
7  294  1.08040751365669666e-01
7  295  1.40747157298185571e-01
7  296  1.61011792450008906e-01
7  297  9.95167313604412018e-02
7  298  5.46027983270014061e-02
7  299  7.11789559398412347e-02
7  300  5.25188225931219610e-02
7  301  4.36888269738555587e-02
7  302  4.85857416748041102e-02
7  303  5.71019415277981349e-02
7  304  6.02074695798809206e-02
7  305  8.57413269820497259e-02
7  306  1.21609986948262680e-01
7  307  9.33781892391247481e-02
7  308  4.01174897476299974e-01
7  309  5.37316839718786299e-01
7  310  4.91138703662769016e-01
7  311  3.48721447188880929e-01
7  312  4.50097188033777129e-01
7  313  2.06389631144981267e-01
7  314  1.13583335668481208e-01
7  315  9.75412654227593434e-02
7  316  1.02757565534739748e-01
7  317  9.66007727783042974e-02
7  318  9.83435703683112061e-02
7  319  1.68791282702805995e-01
7  320  2.42647578752544779e-01
7  321  4.79415097709998406e-01
7  322  2.33700958619458998e-01
7  323  2.86078833609101024e-01
7  324  2.92759576567873547e-01
7  325  5.54737239315712949e-01
7  326  7.30643430692813789e-01
7  327  1.42965617045254567e-01
7  328  1.12382539482095048e-01
7  329  7.01730124306084307e-02
7  330  6.77804774142925226e-02
7  331  1.78595759328891192e-02
7  332  3.56569157717593482e-02
7  333  5.10424169146877604e-01
7  334  4.37433505173663306e-01
7  335  6.47914982067016365e-01
7  336  5.99495350689748130e-01
7  337  6.22460132867173166e-01
7  338  1.11411500909830749e-01
7  339  1.03735721960461616e-01
7  340  7.20054480054828638e-02
7  341  9.37622390455862126e-02
7  342  8.52834005267923967e-02
7  343  3.48304452110776985e-02
7  344  4.17694367652998721e-02
7  345  2.29069169474063611e-02
7  346  3.23323523112856448e-02
7  347  2.85325090239564039e-02
7  348  1.97305835697402891e-02
7  349  3.33626234722656373e-02
7  350  9.88775576634192896e-03
7  351  8.28975224019923122e-03
7  352  0.00000000000000000e+00
7  353  4.14487612009961561e-03
7  354  0.00000000000000000e+00
7  355  9.35469911463699538e-03
7  356  0.00000000000000000e+00
7  357  4.86730548057761996e-03
7  358  0.00000000000000000e+00
7  359  7.33886014612442072e-01
7  360  4.37025757681504048e-02
7  361  5.05507047100743831e-02
7  362  6.20770236792093505e-02
7  363  1.52786649759617282e-01
7  364  8.00535415511551829e-01
7  365  1.31326672814630285e+00
7  366  4.85160971098388821e-02
7  367  2.10467507295070792e-02
7  368  3.05394018694854885e-01
7  369  4.38288844850178785e-02
7  370  5.20268833117561516e-02
7  371  1.57107649520142528e-01
7  372  9.98209179992529450e-01
7  373  3.22400555051630400e-02
7  374  1.58876852982364689e-02
7  375  2.45869715038160505e-02
7  376  3.83669316299009577e-02
7  377  5.05536572618594943e-02
7  378  1.44039516043558968e-01
7  379  2.19535837624695501e-01
7  380  5.64022805645828296e-01
7  381  2.90776542929528592e-01
7  382  7.07568557400072295e-02
7  383  9.94414033252269403e-02
7  384  3.24458113755618671e-01
7  385  2.84513459884187248e-01
7  386  3.44036797572943198e-01
7  387  5.56121409431032387e-02
7  388  8.55907368587047468e-02
7  389  2.95846813945482068e-01
7  390  5.29147183798837961e-01
7  391  3.12113451744581882e-01
7  392  1.74182707569809830e-01
7  393  1.90372363839278608e-01
7  394  6.34741397162907756e-02
7  395  2.45394766156194211e-02
7  396  2.93178944264641028e-01
7  397  3.92245280138008995e-02
7  398  2.79808337382799338e-02
7  399  7.78760638149850470e-02
7  400  1.14832900487693151e-02
7  401  1.06628095202801587e+00
7  402  1.89369180410015221e-02
7  403  2.94782570524757093e-01
7  404  9.75372366753982423e-01
7  405  2.62545755669130132e-01
7  406  1.24400731441362034e+00
7  407  1.86063344744877845e-01
7  408  1.19399823828570201e-01
7  409  7.83342639824659459e-01
7  410  6.39662215572246673e-01
7  411  1.58256063309721973e-01
7  412  1.97305865475362219e-01
7  413  6.33426182061919141e-01
7  414  9.05480723078956051e-02
7  415  4.20745521385221255e-01
7  416  2.23748478008395313e-01
7  417  2.45282933174975071e-01
7  418  1.31932895538119488e-01
7  419  2.17801068498019890e-01
7  420  4.58176181277568983e-01
7  421  8.98618585867669017e-02
7  422  7.98688350534696029e-02
7  423  4.27176072694650466e-01
7  424  3.76417712041371699e-01
7  425  2.42970702313008935e-01
7  426  1.31474601324194085e-01
7  427  2.72711484223017442e-01
7  428  6.79625678363555835e-02
7  429  2.45417306736935792e-01
7  430  1.08732169695381645e-01
7  431  2.20179593461026835e-01
7  432  1.95435272568354246e-01
7  433  5.36874946358538163e-01
7  434  8.20571576219792098e-02
7  435  1.02125137438484503e-01
7  436  1.03093816349886097e-01
7  437  2.96634142868883344e-01
7  438  2.50090899137365430e-01
7  439  1.90251468295550230e-01
7  440  6.26141224547390185e-01
7  441  2.19239645290309326e+00
7  442  1.32367421845689393e+00
7  443  1.89254075432933977e+00
7  444  1.20863723126079226e+00
7  445  7.46259445055756920e-01
7  446  6.80087588694544998e-01
7  447  1.45192957350919660e+00
7  448  1.44637155274707330e-01
7  449  1.69738384902033912e-01
7  450  5.51074710372986276e-01
7  451  7.02853635104061514e-02
7  452  1.36676538710722162e-01
7  453  1.89339961827627856e-01
7  454  2.92837931783861305e-01
7  455  3.92522971044454883e-01
7  456  6.61281869084110241e-01
7  457  1.42879696837447778e-01
7  458  4.21338299165038122e-01
7  459  4.01124947676720911e-02
7  460  6.98028838827832177e-02
7  461  1.08424273228520357e-01
7  462  1.13428645370294026e-01
7  463  7.55346250803677677e-01
7  464  2.19137174072037477e-01
7  465  2.73154678105235194e-01
7  466  7.33089438792781933e-02
7  467  1.05061593781562046e-01
7  468  3.49090982816615270e-02
7  469  7.69189505835041198e-02
7  470  1.37788535003628243e+00
7  471  2.74013075732446765e-01
7  472  5.21701865975636725e-01
7  473  1.21045492155824760e-01
7  474  1.55798206366374536e-01
7  475  7.52841458381652839e-02
7  476  8.03346789010687262e-02
7  477  3.71923648990081304e-02
7  478  2.57524502189353591e-02
7  479  4.49445117358104607e-02
7  480  3.42742851370380630e-01
7  481  5.16746867810662480e-01
7  482  6.43394565570292065e-01
7  483  2.22969666505570374e-01
7  484  2.07172695948819929e-01
7  485  2.12739626680851474e-01
7  486  9.51788105469076218e-01
7  487  4.80288990786780001e-01
7  488  1.61377080664458938e-01
7  489  5.47427996215945845e-01
7  490  3.05293096113274487e-01
7  491  3.12707225455998605e-01
7  492  1.67676844278986437e-01
7  493  1.16811840544080381e+00
7  494  9.66438344088251799e-01
7  495  1.69143016545420549e-01
7  496  4.06097595341221362e-01
7  497  2.34733784388737099e-01
7  498  4.83558334451511751e-01
7  499  6.31788871704854316e-01
7  500  5.78735680919094997e-01
7  501  1.35238161575906596e-01
7  502  3.55207917056289568e-01
7  503  8.48675386936457582e-02
7  504  4.04012554689190229e-01
7  505  3.64461667711148907e-01
7  506  2.32673598895050737e-01
7  507  8.79202080999742230e-02
7  508  1.23265194774143369e-01
7  509  1.43732769564732826e-01
7  510  7.79705400048227304e-02
7  511  4.54700128154349126e-01
7  512  2.16677206310591786e-01
7  513  3.87175373398495670e-01
7  514  1.61273767654245087e-01
7  515  7.48474305197180612e-01
7  516  4.31553119934870388e-01
7  517  1.34387295715949318e+00
7  518  2.90021145287004747e-02
7  519  1.64402988522016069e-01
7  520  2.22360294311313794e-01
7  521  9.85484629464564388e-01
7  522  8.02666605917460640e-01
7  523  1.93676661086366142e+00
7  524  1.10780142817184180e+00
7  525  1.02497785957112875e+00
7  526  1.87463682516402308e+00
7  527  1.48408391509480286e+00
7  528  7.06679664025392729e-01
7  529  6.49602873209925380e-01
7  530  1.23624159243569204e-01
7  531  6.52782395138848115e-02
7  532  3.08589078771219667e-03
7  533  4.93152914161343742e-02
7  534  9.59925192131537430e-02
7  535  1.45176452791120375e-01
7  536  3.23619773716154635e-01
7  537  5.26392050524736033e-01
7  538  5.25869127894959432e-01
7  539  2.53752828755690496e-01
7  540  9.13599875956776053e-01
7  541  2.44205385709058309e-01
7  542  3.23188713464305333e-01
7  543  3.70500049180555124e-01
7  544  5.87998535087905644e-02
7  545  2.75694967949852154e-02
7  546  1.07301131948635241e-02
7  547  7.88451162700219976e-02
7  548  6.92205837415637848e-02
7  549  7.93279761683330142e-01
7  550  3.25139514913458161e-01
7  551  1.20002198803452886e+00
7  552  2.88059633415969407e-01
7  553  5.89425281962637548e-01
7  554  8.16433766131932637e-01
7  555  2.23079822804500838e-01
7  556  3.11473219167490212e-01
7  557  7.75258599789597769e-02
7  558  4.31243561341868240e-02
7  559  2.49127859046415559e-02
7  560  6.90861931420566761e-02
7  561  6.09090890773122257e-02
7  562  7.34905603155891207e-02
7  563  2.42235874380399285e-01
7  564  3.68015137266494929e-01
7  565  2.31695938535976920e-01
7  566  7.16817229084791063e-01
7  567  4.40666826744799067e-01
7  568  2.06220822923471880e-01
7  569  5.58914230791777919e-02
7  570  5.24246255479148604e-01
7  571  1.22833648306810650e+00
7  572  5.32407099843228426e-01
7  573  4.16355736573769841e-01
7  574  7.28371771011819047e-01
7  575  9.06143084965033374e-01
7  576  5.11283307165345313e-01
7  577  9.17581267507800669e-01
7  578  6.02783503615760496e-01
7  579  1.30767790007945850e+00
7  580  1.41764654784244892e+00
7  581  4.42392805419200175e-01
7  582  7.07591951703252398e-01
7  583  9.34550493327913401e-01
7  584  3.24284868692217634e-02
7  585  1.31195529541842298e-01
7  586  6.45466758161080012e-01
7  587  2.34517060667920507e+00
7  588  1.04133055864800905e+00
7  589  1.70423226278167395e+00
7  590  1.01779929190208307e+00
7  591  1.84036920256051340e+00
7  592  9.16077442839476896e-01
7  593  3.33864167741011131e-01
7  594  1.16943389987816926e+00
7  595  7.43889703118276891e-03
7  596  3.64862354037988057e-02
7  597  4.99392111525602811e-02
7  598  9.36295179595870164e-02
7  599  1.03420816239564159e-01
7  600  5.25051489389922257e-02
7  601  5.29586697711072127e-02
7  602  2.32157898225660367e-02
7  603  3.29267467477075641e-03
7  604  3.51479816638251785e-01
7  605  3.47239969397629966e-02
7  606  4.97551095957636802e-01
7  607  2.83799132934367260e-01
7  608  5.60921204014893982e-01
7  609  6.28817278053857120e-01
7  610  4.73165285964948668e-01
7  611  3.27066206255648084e-01
7  612  8.58130022782011448e-01
7  613  1.15766052700009237e+00
7  614  1.19727510758454836e-01
7  615  4.20885995491908360e-02
7  616  1.41806564837786420e-01
7  617  4.18143852169021779e-01
7  618  1.24073158963710206e+00
7  619  2.53681007234942690e-01
7  620  3.00051485294859033e-01
7  621  4.75953231262641607e-01
7  622  4.18434395537368053e-01
7  623  5.42362125713379717e-01
7  624  3.29517731647533896e-01
7  625  5.40648654874040901e-01
7  626  7.58019931550364068e-01
7  627  1.00634476948114759e+00
7  628  5.40492757500267637e-02
7  629  4.22765955824622175e-02
7  630  3.77922710899637401e-02
7  631  3.65482373952090017e-02
7  632  1.99889026557584920e-02
7  633  3.53221420942752551e-02
7  634  3.22559563321899723e-02
7  635  2.61153990843071247e-02
7  636  3.16329852627635633e-01
7  637  4.31751094219464324e-02
7  638  5.85743365382151854e-02
7  639  1.15463780141111097e-01
7  640  4.53593783859706154e-02
7  641  8.23663682224545640e-02
7  642  3.18520643853177798e-01
7  643  9.84833376312167358e-02
7  644  1.62543368434962809e-01
7  645  1.74375194892027074e-01
7  646  5.33302626701025462e-01
7  647  3.19795559633076543e-01
7  648  1.12430373638931380e+00
7  649  1.30399078365879495e+00
7  650  9.32625372747933112e-01
7  651  2.72845523940541679e-01
7  652  4.87183859484182746e-01
7  653  1.41757389505342912e+00
7  654  5.06307239830352973e-01
7  655  6.39777937177735012e-01
7  656  9.33776753371842294e-01
7  657  4.87497390672201825e-01
7  658  5.26727344953814902e-01
7  659  3.51110343545057657e-01
7  660  2.08942614862324211e-01
7  661  2.65060111609889348e-01
7  662  1.76009893039698523e-01
7  663  1.37224320788965937e+00
7  664  6.09779356218935309e-01
7  665  7.15970755122878888e-01
7  666  4.28159216694556644e-01
7  667  7.68430044525418521e-01
7  668  5.92619471133452147e-01
7  669  5.55275215557216706e-01
7  670  5.07584949702919230e-01
7  671  7.56973395438841345e-01
7  672  9.95370696848975944e-01
7  673  2.81318070743320159e-01
7  674  5.41634084761195456e-01
7  675  8.23956158700305252e-01
7  676  2.12705885581624343e-01
7  677  7.77793854741395174e-01
7  678  1.02812432706083956e+00
7  679  2.05959563395736245e+00
7  680  1.32648004154157539e+00
7  681  1.03721235657918731e+00
7  682  1.08542833790616733e+00
7  683  9.41089218958774620e-01
7  684  8.52275244917897856e-01
7  685  6.32608453240376623e-01
7  686  5.50904883244190069e-01
7  687  4.35760088608745544e-01
7  688  1.53824717480458173e-01
7  689  9.44497744071459977e-02
7  690  6.03010434258300920e-02
7  691  7.56355926087668301e-02
7  692  1.32911573462452060e+00
7  693  7.49576456834753269e-01
7  694  5.76143601329493382e-01
7  695  9.29143423185199047e-01
7  696  6.26980155735451072e-01
7  697  5.71975204321577335e-01
7  698  3.30480476931815648e-01
7  699  4.89830315530540350e-01
7  700  2.30141563307933533e-01
7  701  2.83950870408408829e-01
7  702  1.93647184351138424e-01
7  703  2.29160645323609802e-01
7  704  6.11346412436552411e-01
7  705  2.27567993091810389e-01
7  706  3.58319154289019448e-01
7  707  2.06407901145451711e-01
7  708  6.41373782592387975e-01
7  709  3.43855733011700637e-01
7  710  1.05702262414080178e-01
7  711  3.04961192749496401e-01
7  712  3.77344671850554855e-02
7  713  1.07502782834785959e+00
7  714  3.59845383767183336e-02
7  715  1.48017707112952941e-02
7  716  3.01158130208435681e-02
7  717  1.86472734760549791e-02
8  0  3.27130639110899040e+01
8  1  1.70484195285732767e+01
8  2  1.35785844284536026e+01
8  3  2.07737915414621988e+01
8  4  1.86269186351102469e+01
8  5  3.21006729262726935e+01
8  6  5.15720094880819246e+01
8  7  7.84586295104108444e+00
8  8  2.07895839033108709e+00
8  9  3.23274747946486674e+00
8  10  5.51136764794074985e+00
8  11  6.85516584528876560e+00
8  12  1.22899867497575404e+01
8  13  3.24425906842186578e+01
8  14  4.70931338141626199e+00
8  15  8.28971391357261833e-01
8  16  1.26776167511576698e+00
8  17  2.60394808749212592e+00
8  18  4.70017093272542930e+00
8  19  8.86433322937285695e+00
8  20  9.08568705884462524e+00
8  21  2.20039629793351814e+01
8  22  2.15550513380306175e+00
8  23  2.70877822478327968e+00
8  24  1.84948255464793632e+00
8  25  4.36774144997725422e+00
8  26  5.81688000585614962e+00
8  27  1.16332497904725720e+01
8  28  5.71557988361884872e-01
8  29  4.47932732449338622e-01
8  30  6.96203686753882112e-01
8  31  2.29741528709727483e+00
8  32  1.71569440756510549e+00
8  33  3.80430546782675183e+00
8  34  4.68239625658348757e+00
8  35  2.57413402995377016e-01
8  36  2.57413402995377016e-01
8  37  1.24135477152271745e-01
8  38  2.57413402995377016e-01
8  39  3.72406431456815235e-01
8  40  2.57413402995377016e-01
8  41  1.90519329453961606e-01
8  42  1.90519329453961606e-01
8  43  0.00000000000000000e+00
8  44  1.47323735175873818e+01
8  45  1.88440678335556626e+01
8  46  8.32360974102877904e+00
8  47  1.01046675584161232e+01
8  48  1.16622078002642500e+01
8  49  8.63673388391583430e+00
8  50  9.64759237727595220e+00
8  51  7.85688188995804726e+00
8  52  9.92482134137217109e+00
8  53  1.03534487339603913e+01
8  54  1.23644926082706128e+01
8  55  1.22408673523580660e+01
8  56  1.67677834105317487e+01
8  57  1.77148091577888032e+01
8  58  6.97930132244103696e+00
8  59  5.32948054593789600e+00
8  60  6.91342769137907265e+00
8  61  9.34054935564137345e+00
8  62  7.24585717412724772e+00
8  63  9.65775526844623400e+00
8  64  1.14793002557819452e+01
8  65  1.59909927440123170e+01
8  66  3.04171792877118019e+00
8  67  1.96345514062992343e+00
8  68  3.68119043315393135e+00
8  69  1.76379336248512852e+00
8  70  5.71153964732527086e+00
8  71  8.75427801857590104e+00
8  72  9.29585755466665731e+00
8  73  1.50551503304049952e+01
8  74  4.96723700565136461e+00
8  75  5.82551223330725776e+00
8  76  6.47310674390139074e+00
8  77  7.41758138495981711e+00
8  78  1.33287828104298818e+01
8  79  2.59984419501089405e+01
8  80  1.16115577391455993e+01
8  81  2.34090843502118560e+01
8  82  3.32947847906220673e+01
8  83  4.69084083501198279e+01
8  84  6.37856138891002615e+01
8  85  6.83384266296272642e+01
8  86  5.15030745295816033e+01
8  87  2.45030809295361536e+01
8  88  2.48065524024926525e+01
8  89  3.35688295661713898e+00
8  90  3.49879310991135206e+00
8  91  3.72406431456815235e-01
8  92  3.29862111052683149e+00
8  93  7.43739694606066060e+00
8  94  1.03924052401895821e+01
8  95  1.36353156108247333e+01
8  96  1.30039651126533649e+01
8  97  1.24987909765931686e+01
8  98  8.29465173123710109e+00
8  99  6.75033570799761229e+00
8  100  2.84154592938665918e+00
8  101  6.53085836875197323e+00
8  102  7.29395612904727031e+00
8  103  1.12305190802376771e+01
8  104  1.87073827537672521e+01
8  105  1.60163792051259151e+01
8  106  9.45758326906171476e+00
8  107  3.68119043315393135e+00
8  108  4.12810272312381876e+00
8  109  3.04983993498256201e+00
8  110  3.36602540530797256e+00
8  111  7.11308946952386822e+00
8  112  1.21268947663760791e+01
8  113  1.76084483567784744e+01
8  114  2.13453495298240838e+01
8  115  1.37675730941883874e+01
8  116  6.08190519382318318e+00
8  117  6.41535511905080913e+00
8  118  1.83068743602654371e+00
8  119  2.48270954304543490e-01
8  120  2.42155076424954663e+00
8  121  6.07480363009125135e+00
8  122  8.49533395186134754e+00
8  123  9.91567889268133840e+00
8  124  1.44658176659011701e+01
8  125  1.84779069180841020e+01
8  126  2.27675709608702022e+01
8  127  1.39667246510934557e+01
8  128  7.22757227674558056e+00
8  129  3.05086037746201377e+00
8  130  3.72406431456815235e-01
8  131  1.55901385240035495e+01
8  132  1.43872300374702959e+01
8  133  1.67327442794875907e+01
8  134  1.11175669367351393e+01
8  135  7.24483673164779596e+00
8  136  8.16137380539399615e+00
8  137  8.45841833059106207e+00
8  138  1.12315395227171280e+01
8  139  1.75517171744073437e+01
8  140  1.64666986490411063e+01
8  141  1.10399997507837142e+01
8  142  1.05454987271335305e+01
8  143  7.36085020258868639e+00
8  144  5.66446113488469827e+00
8  145  8.23741032762624492e+00
8  146  1.19358652156823926e+01
8  147  1.76651795391496051e+01
8  148  1.51118815127761295e+01
8  149  1.52817292333825669e+01
8  150  1.03736101215681877e+01
8  151  7.18912599175611700e+00
8  152  8.37983070216018433e+00
8  153  1.12330701864363043e+01
8  154  1.58162072057413940e+01
8  155  1.47941653787315417e+01
8  156  2.19579049093740579e+01
8  157  1.82122071141445687e+01
8  158  1.76474048630076616e+01
8  159  7.05346135444715694e-01
8  160  8.89465750815093870e+00
8  161  1.64951464375930570e+01
8  162  3.19697817118954433e+01
8  163  4.22173798660852313e+01
8  164  3.17492839301703569e+01
8  165  4.45273447558186461e+01
8  166  4.02832285617539370e+01
8  167  3.22339508521157967e+01
8  168  4.31344271610711516e+01
8  169  3.49882769256204753e+01
8  170  1.72744882103111195e+01
8  171  8.81862098591868815e+00
8  172  2.09673306647302882e+00
8  173  0.00000000000000000e+00
8  174  4.12810272312381876e+00
8  175  4.49999893334090828e+00
8  176  1.03260213878878915e+01
8  177  1.52172218713070073e+01
8  178  1.35674010948038664e+01
8  179  1.40923907919649061e+01
8  180  1.17267151623398096e+01
8  181  1.01451547283644885e+01
8  182  1.61632271760846109e+01
8  183  1.37189639180286385e+01
8  184  6.66413629459507817e+00
8  185  2.85068837807749276e+00
8  186  6.38452061903300283e-01
8  187  1.90519329453961606e-01
8  188  4.13673495057492691e+00
8  189  9.98206274498302726e+00
8  190  1.48366934336388105e+01
8  191  1.78658617597738498e+01
8  192  1.05165407173418544e+01
8  193  1.89830810541442965e+01
8  194  1.86216935616044452e+01
8  195  1.34225940088040723e+01
8  196  1.85918795040660889e+01
8  197  1.40994923556968352e+01
8  198  8.32207907730960272e+00
8  199  4.56638278564259892e+00
8  200  1.26776167511576698e+00
8  201  1.95584335565826661e+00
8  202  4.76808544874629536e+00
8  203  8.18880115146649601e+00
8  204  9.63947037106456861e+00
8  205  1.36641092258836387e+01
8  206  1.29953328852022558e+01
8  207  9.08568705884462524e+00
8  208  9.78950253057016440e+00
8  209  4.25325864275554189e+00
8  210  1.90672395825879271e+00
8  211  2.20810199440468793e+01
8  212  1.53813342971679194e+01
8  213  2.33289660580618019e+01
8  214  2.93577116181919351e+01
8  215  3.28458316156932781e+01
8  216  2.87153421811036011e+01
8  217  3.36907011929663511e+01
8  218  2.94784399413989036e+01
8  219  2.24144698692745052e+01
8  220  2.49515238832252173e+01
8  221  2.15389301867163994e+01
8  222  1.90985843038454632e+01
8  223  2.09561888647047780e+01
8  224  3.15496221520255595e+01
8  225  1.25861922642493340e+00
8  226  7.61775338434433724e+00
8  227  2.10793038993775994e+01
8  228  4.06085564807701829e+01
8  229  5.25627065938342426e+01
8  230  9.69108382149572094e+01
8  231  5.33757797992756906e+01
8  232  4.68586143367478485e+01
8  233  2.03861615400620693e+01
8  234  9.09482950753545794e+00
8  235  5.63550312509302120e+00
8  236  1.51603262942031036e+00
8  237  2.47879216786040324e+00
8  238  2.03034921417133907e+00
8  239  4.46155264835144472e+00
8  240  3.81293769527785997e+00
8  241  3.36500496282852124e+00
8  242  3.29964155300628281e+00
8  243  2.91758245161890839e+00
8  244  1.19223537412324365e+00
8  245  2.46913949792984422e+00
8  246  2.41240831555871349e+00
8  247  2.46272164066884258e+01
8  248  2.42725846513735526e+01
8  249  2.71910231507391345e+01
8  250  2.57886172807938614e+01
8  251  1.75815312319456964e+01
8  252  1.21274049876158045e+01
8  253  1.13177389361196603e+01
8  254  1.08692959824305966e+01
8  255  9.84929504037964776e+00
8  256  1.06118825794352194e+01
8  257  1.58455110420400231e+01
8  258  1.15355212169133523e+01
8  259  1.30073722665986704e+01
8  260  1.51903047464742329e+01
8  261  1.57589658021305361e+01
8  262  1.75425747257165092e+01
8  263  1.17743038960201076e+01
8  264  1.35658704310846900e+01
8  265  1.11180771579748665e+01
8  266  1.25661952713743119e+01
8  267  1.32917027944268220e+01
8  268  2.48759975822326957e+01
8  269  6.34999170922857026e+00
8  270  7.43586628234148428e+00
8  271  4.38653656859864682e+00
8  272  3.92742050249957275e+00
8  273  5.17740750147339845e+00
8  274  5.63550312509302120e+00
8  275  5.01533596057138809e+00
8  276  4.19499679666523484e+00
8  277  6.48326963507167608e+00
8  278  3.80481568906647771e+00
8  279  6.09257830623319396e+00
8  280  7.99067003704087853e+00
8  281  8.32258929854932816e+00
8  282  8.81811076467896271e+00
8  283  7.68566790036520331e+00
8  284  9.70585422336625925e+00
8  285  1.33936359990123961e+01
8  286  1.71037844419580054e+01
8  287  1.65879371934878002e+01
8  288  2.28908503902757943e+01
8  289  1.96879169683492847e+01
8  290  2.83195901734920952e+01
8  291  1.77710301189202085e+01
8  292  9.48399017265476374e+00
8  293  1.32906823519473711e+01
8  294  1.30363302763903484e+01
8  295  1.40735956733435117e+01
8  296  2.04615234463218201e+01
8  297  2.33851870191932107e+01
8  298  7.03756316853134400e+00
8  299  1.12887809263279841e+01
8  300  7.23620450419668870e+00
8  301  9.52498756384285628e+00
8  302  9.48705150009311815e+00
8  303  1.05531105121051869e+01
8  304  1.22236028974558515e+01
8  305  1.33004994166107036e+01
8  306  1.61925310123832382e+01
8  307  1.63208711205618613e+01
8  308  1.87920515034506082e+01
8  309  2.23252091284336203e+01
8  310  2.84030740859632260e+01
8  311  4.43059909263468796e+01
8  312  2.01842944822256030e+01
8  313  3.07187742704421680e+01
8  314  1.83527509984523789e+01
8  315  1.98784362978032476e+01
8  316  1.89070445319120459e+01
8  317  2.03558372612839875e+01
8  318  1.89561639293115221e+01
8  319  2.71859624719661070e+01
8  320  3.58091263107663522e+01
8  321  4.45613634443833533e+01
8  322  4.26617410498564880e+01
8  323  3.84799684717998929e+01
8  324  3.44566958859672283e+01
8  325  2.77165230691399032e+01
8  326  2.15504593468730867e+01
8  327  1.80851747042867146e+01
8  328  1.62463652620487906e+01
8  329  1.35386074797449609e+01
8  330  6.98742332865241966e+00
8  331  5.32948054593789600e+00
8  332  3.82361080768786987e+00
8  333  8.21161626149859387e+01
8  334  4.57464972547746669e+01
8  335  3.72020439055138468e+01
8  336  3.32004633710081549e+01
8  337  3.06224119658693503e+01
8  338  2.77825610949346427e+01
8  339  1.88751895894147879e+01
8  340  1.62063883133401490e+01
8  341  1.66948082157378543e+01
8  342  1.08991100399689529e+01
8  343  7.82031209519471293e+00
8  344  5.89291652808839750e+00
8  345  5.07257736418224425e+00
8  346  4.49034626341035015e+00
8  347  4.44326775096977755e+00
8  348  2.73620557085577998e+00
8  349  2.08810083902192112e+00
8  350  1.59206915165255958e+00
8  351  8.87233237447569323e-01
8  352  0.00000000000000000e+00
8  353  3.81548880147648761e-01
8  354  4.47932732449338622e-01
8  355  0.00000000000000000e+00
8  356  1.90519329453961606e-01
8  357  0.00000000000000000e+00
8  358  0.00000000000000000e+00
8  359  4.68069853667739793e+01
8  360  2.44160254683869411e+01
8  361  1.87656445998575592e+01
8  362  2.47158025315568111e+01
8  363  3.24537740178683904e+01
8  364  6.80124656282627598e+01
8  365  1.69046568852969159e+02
8  366  1.21284254300952554e+01
8  367  4.99705106318972092e+00
8  368  7.24534695288752228e+00
8  369  1.12892911475677096e+01
8  370  1.73818694538009026e+01
8  371  3.95394361413197615e+01
8  372  1.00586967969338104e+02
8  373  1.70854995445763365e+01
8  374  5.56860905155160602e+00
8  375  6.34948148798884482e+00
8  376  1.34231042300437977e+01
8  377  1.62859963842504776e+01
8  378  3.58010043045549722e+01
8  379  4.71289061318449143e+01
8  380  7.91444000871945263e+01
8  381  1.83166914249287700e+01
8  382  2.87759907386597646e+01
8  383  1.86111848439272052e+01
8  384  4.23759213919333888e+01
8  385  4.45364872045094771e+01
8  386  4.54409848968592627e+01
8  387  3.75266972085575929e+01
8  388  2.08887845699236365e+01
8  389  2.87326066360058192e+01
8  390  4.16857988264319914e+01
8  391  3.31591201533131041e+01
8  392  3.51528995727211111e+01
8  393  2.71713719843710635e+01
8  394  2.51125749816477750e+01
8  395  1.05531105121051869e+01
8  396  9.63134836485318502e+00
8  397  1.17646512260895477e+01
8  398  6.51308369261003151e+00
8  399  4.95792505111533615e+01
8  400  6.07429340885152680e+00
8  401  7.56965442942431466e+00
8  402  7.81741516248913193e+00
8  403  7.92216384836804082e+01
8  404  9.52605072172143394e+01
8  405  6.83543833862087240e+01
8  406  5.47556375701473144e+01
8  407  6.50979445040821929e+01
8  408  5.73658311736246915e+01
8  409  5.42829929925568706e+01
8  410  8.27095770494075566e+01
8  411  6.72823661140527065e+01
8  412  7.02009690081510627e+01
8  413  6.89824911251675559e+01
8  414  4.59476896966386334e+01
8  415  7.69978730073495257e+01
8  416  7.04059144304673055e+01
8  417  7.36659078242304872e+01
8  418  3.84010350168620676e+01
8  419  2.98508463728557132e+01
8  420  3.50987194965486111e+01
8  421  2.10701614506867685e+01
8  422  2.57418845948602453e+01
8  423  2.90799724328559890e+01
8  424  2.80332187607050400e+01
8  425  3.33632095278826597e+01
8  426  1.30906747472956244e+01
8  427  5.97809549901148074e+00
8  428  6.85567606652849104e+00
8  429  7.09276368718329842e+00
8  430  8.19896404263678136e+00
8  431  1.41982413717355094e+01
8  432  1.54255158769029119e+01
8  433  2.83935858107654404e+01
8  434  8.28755016750517015e+00
8  435  6.67480940700508807e+00
8  436  5.12067631910226684e+00
8  437  8.72685067250340119e+00
8  438  1.97163647569012355e+01
8  439  4.28142014544521672e+01
8  440  9.37592880407874816e+01
8  441  1.20029675310821204e+02
8  442  1.59312595630516483e+02
8  443  2.21776530527586971e+02
8  444  2.28669615399584075e+02
8  445  1.92823409072814655e+02
8  446  1.07462130807501893e+02
8  447  1.19858478358269764e+02
8  448  4.23979006991016831e+01
8  449  4.72884265665482957e+01
8  450  7.55592431691478623e+01
8  451  1.43406617462694506e+01
8  452  2.71200888409041454e+01
8  453  2.73202608402886646e+01
8  454  3.54214963093662263e+01
8  455  3.92378411585893900e+01
8  456  3.00413657023096761e+01
8  457  1.69061635487721134e+01
8  458  1.18344422323365457e+01
8  459  8.24808344003625571e+00
8  460  1.91947822136855066e+01
8  461  2.91161964011123722e+01
8  462  3.53297259959509375e+01
8  463  4.65095950150699622e+01
8  464  4.62518357855676356e+01
8  465  2.64011726603438390e+01
8  466  1.05261933872724107e+01
8  467  9.28636927946887170e+00
8  468  8.55461624043110547e+00
8  469  1.67029302219492379e+01
8  470  2.94982555024997453e+01
8  471  4.53378498180200609e+01
8  472  6.44575744183285337e+01
8  473  6.98868244227845565e+01
8  474  6.56028956747439906e+01
8  475  3.10830586956875976e+01
8  476  1.92206788960388266e+01
8  477  8.23843077010569758e+00
8  478  8.55069886524607448e+00
8  479  1.16708400277153572e+01
8  480  3.07414867642485916e+01
8  481  3.40949625669204224e+01
8  482  4.32235235071792658e+01
8  483  7.13141065326037165e+01
8  484  8.24895894889222063e+01
8  485  1.02008004563171994e+02
8  486  7.93047765696445879e+01
8  487  6.57033567862760179e+01
8  488  5.58603072618816228e+01
8  489  7.48630394823939866e+01
8  490  5.25514003990759591e+01
8  491  5.24338562644158941e+01
8  492  5.07411616064985296e+01
8  493  4.07304696411893730e+01
8  494  3.73676869950939334e+01
8  495  3.71675149957094106e+01
8  496  3.67083989296103397e+01
8  497  3.16349655176814153e+01
8  498  3.93695884207133204e+01
8  499  5.08246870525938874e+01
8  500  4.69642834847442785e+01
8  501  4.00845872260885940e+01
8  502  3.56282596512429492e+01
8  503  2.89294300521106678e+01
8  504  1.99751444288830164e+01
8  505  3.56582381035140799e+01
8  506  4.70802969556851707e+01
8  507  4.18214634637409475e+01
8  508  6.03088000863571949e+01
8  509  4.61066999101022930e+01
8  510  3.40175597757017698e+01
8  511  1.52472003235781361e+01
8  512  2.48495906786396432e+01
8  513  4.36280721369746658e+01
8  514  6.27429004532428820e+01
8  515  1.09682143303380514e+02
8  516  1.46037441141395163e+02
8  517  1.83202240636173144e+02
8  518  6.23550890200685792e+00
8  519  2.76684241142198779e+01
8  520  6.63054034481487520e+01
8  521  1.34756272000038848e+02
8  522  1.68644635619815290e+02
8  523  1.35845372295322875e+02
8  524  1.76372379924513666e+02
8  525  1.77178310032598972e+02
8  526  1.33446838317762484e+02
8  527  1.67334733249923431e+02
8  528  1.30130096704586748e+02
8  529  8.45504273766044037e+01
8  530  3.51413704125644273e+01
8  531  8.14172263902592519e+00
8  532  2.67896416724492381e+00
8  533  1.50935966153944605e+01
8  534  3.57837398496527541e+01
8  535  7.64232536915492915e+01
8  536  8.37663292179960308e+01
8  537  6.81721504576989048e+01
8  538  8.25881741102280955e+01
8  539  7.89352670708933601e+01
8  540  6.57748013173507360e+01
8  541  8.81650695627238719e+01
8  542  7.36982314543432437e+01
8  543  4.52875455834083596e+01
8  544  1.83994836843859986e+01
8  545  3.88897421751010874e+00
8  546  2.79395719570636203e+00
8  547  9.59035097366509426e+00
8  548  2.40085799058859699e+01
8  549  4.17349182238314569e+01
8  550  6.00311024346454758e+01
8  551  4.76037559891270305e+01
8  552  6.73020588140450116e+01
8  553  7.05984746448801559e+01
8  554  4.44377381884708100e+01
8  555  5.97073051793484098e+01
8  556  4.20922239464535011e+01
8  557  3.22354815158349766e+01
8  558  1.34432656176515941e+01
8  559  3.81395813775731130e+00
8  560  5.90256919801895741e+00
8  561  1.21086098689944119e+01
8  562  1.83532612196921043e+01
8  563  2.79827330943191583e+01
8  564  3.39098912763706721e+01
8  565  3.39945600260540317e+01
8  566  2.61908377697890344e+01
8  567  2.08244416025808476e+01
8  568  8.17102647532455428e+00
8  569  6.26481273830548879e+00
8  570  7.56666244126376455e+01
8  571  5.92627380672201554e+01
8  572  7.07826898876832331e+01
8  573  8.83999934373112239e+01
8  574  1.00641312440243382e+02
8  575  1.18791563298511022e+02
8  576  1.17406257488735179e+02
8  577  1.17038953269675631e+02
8  578  1.10964659860824099e+02
8  579  1.02122651765126491e+02
8  580  1.06845986842232435e+02
8  581  9.45428344445318913e+01
8  582  8.51374319003080018e+01
8  583  2.03890384519096784e+02
8  584  2.33637179332646383e+00
8  585  2.29220307168005561e+01
8  586  7.20120052778095499e+01
8  587  1.10996004582081639e+02
8  588  1.49688694655902168e+02
8  589  2.54245223822515982e+02
8  590  2.15754582238306057e+02
8  591  2.26931554324719485e+02
8  592  1.28946370696806071e+02
8  593  8.43145416302032231e+01
8  594  1.83604115298661384e+02
8  595  9.32328490073915717e+00
8  596  4.94895210826969745e+00
8  597  9.19153763861523032e+00
8  598  1.47211901839376473e+01
8  599  1.44065353773314122e+01
8  600  1.25951532811659881e+01
8  601  1.02201708081172882e+01
8  602  6.57946754491172126e+00
8  603  4.70017093272542930e+00
8  604  3.10810178107286994e+00
8  605  7.47584323105012416e+00
8  606  7.50571303605260312e+01
8  607  5.68005772719136957e+01
8  608  7.25375051962103043e+01
8  609  7.02101114568419007e+01
8  610  3.96752651733614954e+01
8  611  3.86461217826197085e+01
8  612  3.46367064977439583e+01
8  613  3.23110078168274981e+01
8  614  2.38280590728695216e+01
8  615  2.13291055174013167e+01
8  616  4.96409195111889829e+01
8  617  4.16173740891713919e+01
8  618  4.66787681197039035e+01
8  619  6.46349110627980963e+01
8  620  7.88002770495568967e+01
8  621  8.64295595940579062e+01
8  622  9.41147172731834019e+01
8  623  8.58315947021029899e+01
8  624  1.01534116577703713e+02
8  625  9.31362239435602675e+01
8  626  1.46773621776857681e+02
8  627  5.33099061682137290e+01
8  628  1.81039698229081090e+01
8  629  1.75141269371645549e+01
8  630  1.62858319895177033e+01
8  631  1.77888047950621484e+01
8  632  1.25463797102734667e+01
8  633  1.64080909764438481e+01
8  634  1.44334525021641866e+01
8  635  1.46116451943804151e+01
8  636  1.45118757358622936e+01
8  637  1.17848126136973459e+01
8  638  1.72744882103111195e+01
8  639  2.70968661258579928e+01
8  640  2.03572035302703931e+01
8  641  2.10837314958023576e+01
8  642  2.78680858923646753e+01
8  643  3.47916764749140341e+01
8  644  5.03230429315875512e+01
8  645  6.01127098568904827e+01
8  646  6.97291804783073133e+01
8  647  9.31272043559779803e+01
8  648  1.14436535845902682e+02
8  649  1.38976532396709132e+02
8  650  1.06138822787227213e+02
8  651  6.77856637598867735e+01
8  652  6.31333045262400532e+01
8  653  7.53673575707074974e+01
8  654  7.98471951164406164e+01
8  655  8.64087651241018477e+01
8  656  9.03368187089496928e+01
8  657  7.23305774596008177e+01
8  658  1.08152927988975804e+02
8  659  7.89162905204977818e+01
8  660  7.15862748179268920e+01
8  661  8.01171581220721407e+01
8  662  6.04585449900214797e+01
8  663  7.35197515062857008e+01
8  664  7.84949290863742704e+01
8  665  8.26706205431783872e+01
8  666  7.41563270779628709e+01
8  667  7.62337963381989994e+01
8  668  8.55960377451673509e+01
8  669  9.54413738767377424e+01
8  670  1.13084063887479317e+02
8  671  6.31571603236344714e+01
8  672  8.08225628281824839e+01
8  673  3.43364777839999888e+01
8  674  3.91934366134559866e+01
8  675  4.06242902719532211e+01
8  676  4.28588932554268851e+01
8  677  1.00612190035718925e+02
8  678  1.60587417335739957e+02
8  679  2.13139327956055638e+02
8  680  2.57912169594581826e+02
8  681  2.24614710836652563e+02
8  682  1.69636921959952446e+02
8  683  1.11304823989652476e+02
8  684  6.26485790336289696e+01
8  685  4.15545617855477829e+01
8  686  2.55823641601568603e+01
8  687  1.99473712563035654e+01
8  688  1.30637576224628482e+01
8  689  6.92154969759045535e+00
8  690  6.13204503370210841e+00
8  691  5.27274936356676527e+00
8  692  1.70494686966368590e+02
8  693  8.01986426832085897e+01
8  694  8.01774608531213460e+01
8  695  8.57126842984565087e+01
8  696  7.64422717755690826e+01
8  697  8.43599080471504408e+01
8  698  7.38611420059505122e+01
8  699  7.43002781162159920e+01
8  700  6.11544028502684114e+01
8  701  6.35686876560532426e+01
8  702  5.28018350994479491e+01
8  703  4.68171482579442682e+01
8  704  3.89621428582123457e+01
8  705  3.88691291369191987e+01
8  706  6.26091123061600570e+01
8  707  5.61090884374258891e+01
8  708  4.37627163318041710e+01
8  709  3.03458576177456294e+01
8  710  2.48075728449720998e+01
8  711  1.96609998435165103e+01
8  712  1.91061960888171143e+01
8  713  1.48722427859226922e+01
8  714  1.43233972913672325e+01
8  715  1.25560323802040266e+01
8  716  1.71427409481871926e+01
8  717  1.21462001062371989e+01
9  0  1.11967107637993166e+01
9  1  9.42508179889359532e+00
9  2  7.26357045252718336e+00
9  3  1.35489340764720225e+01
9  4  1.68553631723681931e+01
9  5  1.69375990982488958e+01
9  6  1.58276158875867861e+01
9  7  9.34170210120763755e+00
9  8  4.08665225920772990e+00
9  9  5.10470200837821686e+00
9  10  1.28249957874601073e+01
9  11  8.34748760337801698e+00
9  12  1.25307700471662784e+01
9  13  8.93779224797984817e+00
9  14  5.06913415024855318e+00
9  15  3.26050054370952980e+00
9  16  8.79303807757637479e+00
9  17  1.14778871860763161e+01
9  18  8.87598521078624891e+00
9  19  1.58010302671393870e+01
9  20  9.57027568874451795e+00
9  21  5.06331606078292396e+00
9  22  4.99708614514161109e+00
9  23  1.53298688922364565e+01
9  24  6.90791228102667088e+00
9  25  8.87593302780304150e+00
9  26  4.70740767791360515e+00
9  27  1.56740029895989963e+00
9  28  3.90520323606318831e+00
9  29  4.66121715268052661e+00
9  30  5.88297202815032794e+00
9  31  1.18855194316487740e+01
9  32  5.70425936800682720e+00
9  33  5.11318584539843446e+00
9  34  1.83555430081591098e+00
9  35  7.04649423870945313e-01
9  36  7.43236371298764298e-01
9  37  1.22683380526990304e+00
9  38  2.64710074628590020e+00
9  39  1.61059021152509052e+00
9  40  1.41905474462990178e+00
9  41  1.34401824847387585e+00
9  42  2.20660764712835045e+00
9  43  1.53215189693107678e+00
9  44  3.54833649501770978e+01
9  45  3.22017259468206731e+01
9  46  2.17832248559182986e+01
9  47  2.44746523286850781e+01
9  48  1.82360376679361345e+01
9  49  8.33512843413195093e+00
9  50  1.17114647788981863e+01
9  51  2.58945154330827023e+01
9  52  2.56913403476826012e+01
9  53  2.02447809932459926e+01
9  54  1.43145234414970748e+01
9  55  4.73092868527271015e+00
9  56  8.20312299573681791e+00
9  57  4.61388536610269639e+00
9  58  1.00809802503234636e+01
9  59  4.41761363979013844e+00
9  60  2.54418136729106781e+00
9  61  3.70873616342617130e+00
9  62  1.63116943751417898e+00
9  63  1.83695803516949274e+00
9  64  5.92885593994224180e+00
9  65  2.77721728160249448e+00
9  66  3.53221187592458685e+00
9  67  1.21517536886473576e+00
9  68  1.65866349201526209e+00
9  69  7.87604633647396746e-01
9  70  2.78429054204946735e-01
9  71  2.25342828338883550e+00
9  72  2.81830719183845302e+00
9  73  3.61955649124639844e+00
9  74  1.05724946491255856e+00
9  75  4.36842225409383444e-01
9  76  1.71597308084367040e+00
9  77  1.41678365321595834e+00
9  78  3.19418986394545312e+00
9  79  2.11908425129185085e+00
9  80  2.18244911947455904e+01
9  81  4.96408911269762996e+01
9  82  4.95592177284900828e+01
9  83  4.34974391635703554e+01
9  84  4.74428799938064216e+01
9  85  3.13369781969899535e+01
9  86  2.89323261946929478e+01
9  87  1.50167119528977473e+01
9  88  1.69658584144103024e+01
9  89  6.31584257657177250e+00
9  90  3.15297689539284898e+00
9  91  1.26229383245243687e+00
9  92  7.88696302494720047e+00
9  93  1.70302304331216163e+01
9  94  2.02406443590602620e+01
9  95  1.80481494871066097e+01
9  96  9.85960399778163143e+00
9  97  1.94915819735736640e+00
9  98  2.13325980677761518e+00
9  99  2.29772854229975759e-01
9  100  3.41268971657365672e+00
9  101  8.90900521928661959e+00
9  102  1.19388879883086751e+01
9  103  7.85642220723814066e+00
9  104  8.16639092844699377e+00
9  105  3.52698600798070672e+00
9  106  2.12968186263571191e+00
9  107  1.13551585806979949e+00
9  108  9.26849405547058636e-01
9  109  6.22920556869019748e+00
9  110  6.75746972166519910e+00
9  111  8.09550032453345914e+00
9  112  7.63268048012114164e+00
9  113  1.24196258412363587e+01
9  114  1.20633738650592441e+01
9  115  5.63831647766819710e+00
9  116  2.50287269889180175e+00
9  117  2.71857540964811761e+00
9  118  1.28442636018533407e+00
9  119  1.03293928584505568e+00
9  120  4.29563288453453751e+00
9  121  1.69441857529028646e+01
9  122  9.28418505658768467e+00
9  123  9.96018698910446432e+00
9  124  1.69972592263414342e+01
9  125  1.37974601265926378e+01
9  126  2.23029192890339765e+01
9  127  1.28126055440839544e+01
9  128  1.14276238487100308e+01
9  129  4.29887666209295016e+00
9  130  1.07177450299847532e+00
9  131  3.24866273152939229e+01
9  132  3.06428543090526837e+01
9  133  2.04759378493540751e+01
9  134  1.24575204999395197e+01
9  135  1.38733899287023750e+01
9  136  1.54926290571341916e+01
9  137  1.27202033525372844e+01
9  138  9.94025908351220977e+00
9  139  1.28829979647410333e+01
9  140  9.28744941211006036e+00
9  141  9.85805091319601523e+00
9  142  1.09847773807630524e+01
9  143  6.95542944964186471e+00
9  144  5.89042601735748406e+00
9  145  1.95084749709142269e+00
9  146  1.57828265745172258e+00
9  147  5.42417718928206494e+00
9  148  7.83472020027113114e+00
9  149  1.10421730132414098e+01
9  150  6.10728755972048809e+00
9  151  5.41585675418468337e+00
9  152  4.55979904728537888e-01
9  153  3.32907101624104840e+00
9  154  2.89416434344284701e+00
9  155  5.46918271153972402e+00
9  156  1.48772803536682723e+01
9  157  2.43719461821450913e+01
9  158  2.02483853546525374e+01
9  159  1.77563101876418283e+00
9  160  3.07048123579177457e+00
9  161  7.54561741578440959e+00
9  162  2.05524419956442443e+01
9  163  2.76707798380417316e+01
9  164  3.41195869030934773e+01
9  165  6.44406910812838731e+01
9  166  5.89111967419873110e+01
9  167  3.95646497271376631e+01
9  168  3.22212235110159781e+01
9  169  1.42443253408908816e+01
9  170  6.57741521457420220e+00
9  171  3.93525514272552357e+00
9  172  3.18612104261509987e-01
9  173  1.48391453742009150e+00
9  174  2.08087092943619378e+00
9  175  3.65021248000068521e+00
9  176  1.21157869044383677e+01
9  177  1.31627170887447491e+01
9  178  1.22666564674634202e+01
9  179  1.35998244758025102e+01
9  180  1.46519336802231805e+01
9  181  1.15197819226877218e+01
9  182  1.83176205667321241e+01
9  183  7.56896059170624014e+00
9  184  2.91640065918327318e+00
9  185  1.53839325374481639e+00
9  186  0.00000000000000000e+00
9  187  0.00000000000000000e+00
9  188  6.83576060882768344e-01
9  189  3.11183873772502828e+00
9  190  6.00990661136071491e+00
9  191  1.24147821727574179e+01
9  192  1.48575940714828985e+01
9  193  4.01257963254116845e+01
9  194  3.54613319269846414e+01
9  195  2.21237127090655754e+01
9  196  1.12824659548318049e+01
9  197  5.95548751877018923e+00
9  198  2.89842701633535604e+00
9  199  2.39686188898070718e+00
9  200  1.24135477152271745e-01
9  201  9.79299606964552316e-01
9  202  1.48891233350341023e+00
9  203  2.02050051843358958e+00
9  204  6.50157246099560471e+00
9  205  1.26214677055800060e+01
9  206  1.14591964444690078e+01
9  207  4.23270668419268059e+00
9  208  1.96838655914232574e+00
9  209  1.16239830128190658e+00
9  210  1.94476627109238270e-01
9  211  1.34599735538874672e+01
9  212  7.60938854062045600e+00
9  213  1.04617269108219588e+01
9  214  1.13848884113758402e+01
9  215  1.94428012146690961e+01
9  216  2.02808201974799225e+01
9  217  1.39561958715938825e+01
9  218  2.17268061271726864e+01
9  219  1.54401814575376015e+01
9  220  1.30590409341198441e+01
9  221  1.24102217308466365e+01
9  222  1.30888373560515241e+01
9  223  2.05727115347632576e+01
9  224  1.22054313430056581e+02
9  225  3.21029536108291857e+00
9  226  8.98618772979091496e+00
9  227  1.27312984166631846e+01
9  228  1.91949126921886410e+01
9  229  3.00455658755884762e+01
9  230  6.16522398709153450e+01
9  231  6.68367345601266436e+01
9  232  5.98586418391970483e+01
9  233  3.06424819595152016e+01
9  234  1.14081155521897593e+01
9  235  1.03814334137386446e+01
9  236  1.18942569353776184e+00
9  237  8.47140302204361539e-01
9  238  3.61315464874667924e+00
9  239  2.39231499986052887e+00
9  240  4.48595425186071228e+00
9  241  4.33907674875696969e+00
9  242  1.77634904671538396e+00
9  243  2.12085057346832295e+00
9  244  1.73631497200537077e+00
9  245  8.77805248801102778e-01
9  246  1.54939502157982201e+00
9  247  5.23846231850345934e+00
9  248  7.26254455377987540e+00
9  249  1.25699990168988265e+01
9  250  8.20052588373400937e+00
9  251  9.85026893015798066e+00
9  252  3.23772055384279867e+00
9  253  4.75766142074949094e+00
9  254  5.28397232817156404e+00
9  255  6.37707005955577166e+00
9  256  8.62688892630657023e+00
9  257  3.94876044469921084e+01
9  258  1.11870909337959912e+01
9  259  1.05118503331053059e+01
9  260  7.52660358398332896e+00
9  261  1.49127126516096187e+01
9  262  1.11439697806888827e+01
9  263  1.16812330546855314e+01
9  264  1.00977645120612696e+01
9  265  7.46774873164595121e+00
9  266  1.35811197817067644e+01
9  267  8.10173139614846605e+01
9  268  1.51851364397260085e+01
9  269  3.03436831215814262e+00
9  270  3.77843704085383747e+00
9  271  3.43284120587187447e+00
9  272  4.17503372358424052e+00
9  273  4.73528611712514635e+00
9  274  2.52356533285723517e+00
9  275  2.52960977407905574e+00
9  276  6.64198623222138185e+00
9  277  5.29227589464005188e+00
9  278  4.87790123319134139e+00
9  279  3.12517728507610748e+00
9  280  1.77241732307844444e+01
9  281  9.82989585333440630e+00
9  282  1.30644504198560618e+01
9  283  1.34293279048911582e+01
9  284  2.01828635658015614e+01
9  285  1.69628739057162008e+01
9  286  2.47518373105814256e+01
9  287  1.60724229893432025e+01
9  288  2.27844176380185672e+01
9  289  2.53648304701933611e+01
9  290  2.60187043189847458e+01
9  291  1.18850938133256605e+01
9  292  7.91278184679899166e+00
9  293  7.57953722587555312e+00
9  294  6.19554102389951300e+00
9  295  6.13698036485936438e+00
9  296  3.92880026572423269e+00
9  297  5.79175653162388659e+00
9  298  1.29645007931203509e+01
9  299  2.44356649702487658e+01
9  300  2.08130426147570695e+01
9  301  2.23601120354943639e+01
9  302  2.53830361363448205e+01
9  303  2.35289514943379316e+01
9  304  3.03395874767632598e+01
9  305  2.56088174278959144e+01
9  306  1.63857102068382687e+01
9  307  1.00726081381757560e+01
9  308  1.39018576622149563e+01
9  309  1.41646198633153837e+01
9  310  1.24043968924618078e+01
9  311  1.27751343152500549e+01
9  312  1.46449266469467467e+01
9  313  1.65533626837556866e+01
9  314  6.39593629819734666e+00
9  315  3.40443697290160197e+00
9  316  3.50721678054591557e+00
9  317  5.30398786143074386e+00
9  318  4.09785074431992840e+01
9  319  4.80024684161207134e+01
9  320  6.32446231032474486e+01
9  321  6.50178977287409481e+01
9  322  3.86751995338796632e+01
9  323  2.23368644961364247e+01
9  324  1.05888476189228271e+01
9  325  8.79863784509070079e+00
9  326  7.36473854603991462e+00
9  327  4.57673968751885774e+00
9  328  2.17450333723211786e+00
9  329  5.17735881833523703e-01
9  330  1.38079094419394233e+00
9  331  7.75525882849678716e-01
9  332  5.14826805990754033e-01
9  333  3.22737111459524826e+01
9  334  1.93887701028211126e+01
9  335  2.38296112006983485e+01
9  336  2.71660493981254803e+01
9  337  2.72667602563056732e+01
9  338  2.23040752007707184e+01
9  339  2.34326605587188688e+01
9  340  1.91320168861307565e+01
9  341  2.30906826207832623e+01
9  342  1.36698258150184344e+01
9  343  1.14252519361738401e+01
9  344  1.06336505299661344e+01
9  345  8.77013148772862650e+00
9  346  3.63886767572361736e+00
9  347  8.07006439559058819e+00
9  348  1.06988394213715114e+01
9  349  9.27531951331273063e+00
9  350  7.44737603039075502e+00
9  351  1.64809319043969738e+00
9  352  2.38793355170410537e+00
9  353  2.89638381610680051e+00
9  354  1.57709593286789351e+00
9  355  1.54334753044680406e+00
9  356  8.55757339824665841e-01
9  357  1.34626459032985246e+00
9  358  1.17936714369398943e+00
9  359  5.32878327464464832e+01
9  360  3.26610996543381944e+01
9  361  3.74294997985124667e+01
9  362  5.16527632262724623e+01
9  363  5.02342224194354259e+01
9  364  6.80832603908508673e+01
9  365  7.43053943707328415e+01
9  366  2.87902015225430503e+01
9  367  2.50956254495275743e+01
9  368  2.26884730422816077e+01
9  369  4.01170161330983106e+01
9  370  4.83245301986642701e+01
9  371  5.43391438560991631e+01
9  372  4.52859334141176006e+01
9  373  2.62187364341637981e+01
9  374  2.01247901197314754e+01
9  375  2.45983057467367772e+01
9  376  5.76775101973073774e+01
9  377  4.28475299067153870e+01
9  378  6.07605974153319579e+01
9  379  4.33891674566414594e+01
9  380  3.61621609819394649e+01
9  381  2.83752487921716430e+01
9  382  8.46422887723436617e+01
9  383  3.98696007014262506e+01
9  384  5.28773377821800707e+01
9  385  4.38619388433989954e+01
9  386  2.66313195585825326e+01
9  387  3.26874957068221903e+01
9  388  2.80500311315481206e+01
9  389  4.37359989706077386e+01
9  390  9.40744641482780537e+01
9  391  6.81468137211703038e+01
9  392  6.98648550773605876e+01
9  393  2.54854658095631059e+01
9  394  1.63794898421721662e+01
9  395  1.79966723616869331e+01
9  396  2.30696625886189253e+01
9  397  3.61249571182198750e+01
9  398  1.79044449196372284e+01
9  399  2.40198792990033212e+01
9  400  1.66024015124073365e+01
9  401  4.61921877918855870e+01
9  402  4.34956901642352349e+01
9  403  8.76280291585772630e+01
9  404  1.23171857618118580e+02
9  405  8.35793220956173144e+01
9  406  5.72790348253059207e+01
9  407  9.28855316370806037e+01
9  408  7.30910551961937074e+01
9  409  6.29638612366022912e+01
9  410  7.78830631127750905e+01
9  411  6.84004346177220555e+01
9  412  9.60649484698709415e+01
9  413  8.01205749339524687e+01
9  414  6.40652417962646581e+01
9  415  9.86240428180709756e+01
9  416  9.14508637709792822e+01
9  417  8.93168095087386860e+01
9  418  2.94783308035475535e+01
9  419  2.54699362102653559e+01
9  420  4.18306702236012029e+01
9  421  2.98046848685933874e+01
9  422  3.65502988643625883e+01
9  423  4.74473353878799315e+01
9  424  5.41016600139095445e+01
9  425  4.31584004656362481e+01
9  426  1.23537969461587682e+01
9  427  6.93748416470142626e+00
9  428  6.42286720950128842e+00
9  429  1.50511607168015029e+01
9  430  2.08401798226168964e+01
9  431  3.34458881872019234e+01
9  432  4.38357823497569470e+01
9  433  4.97776380270697061e+01
9  434  1.27810010814369104e+01
9  435  1.18872045874267638e+01
9  436  1.05105976998788240e+01
9  437  2.28181150509271760e+01
9  438  5.11289303896281098e+01
9  439  1.04766880328316631e+02
9  440  2.04757689373086549e+02
9  441  2.28134559363442293e+02
9  442  2.12151739049322032e+02
9  443  2.76589239200145528e+02
9  444  2.45500979527524976e+02
9  445  1.88581981921086111e+02
9  446  1.33929261955620717e+02
9  447  1.51317241512254213e+02
9  448  3.67734950339638758e+01
9  449  3.93572011226807845e+01
9  450  4.90297282142378634e+01
9  451  3.02486162590873349e+01
9  452  5.43534225558374686e+01
9  453  6.48229882148359593e+01
9  454  4.09003540958705827e+01
9  455  5.62195465285287526e+01
9  456  3.00891373448202373e+01
9  457  1.70539343368074370e+01
9  458  1.31157054418311212e+01
9  459  2.39869743688239332e+01
9  460  4.50008417478576348e+01
9  461  4.15532534784752201e+01
9  462  4.49175359649337196e+01
9  463  4.69684994428596099e+01
9  464  3.35499765116515078e+01
9  465  1.90802542142348521e+01
9  466  5.93664741090131010e+00
9  467  4.22213628340272429e+00
9  468  2.49423905950728511e+01
9  469  5.29270200383604319e+01
9  470  5.29540851524222163e+01
9  471  5.39940998825162524e+01
9  472  8.26830449648884951e+01
9  473  8.30655292925312239e+01
9  474  5.86756389252315032e+01
9  475  4.09393997011415109e+01
9  476  2.10021973282147734e+01
9  477  9.66701224202859422e+00
9  478  5.27739427766459368e+00
9  479  2.55888991053324695e+01
9  480  5.24764050310310353e+01
9  481  6.88042325177088259e+01
9  482  7.23397491060014346e+01
9  483  9.07181482638686987e+01
9  484  9.87963363785220139e+01
9  485  1.18000209580439673e+02
9  486  1.10893219311308755e+02
9  487  7.84696800848290366e+01
9  488  4.82376303180583648e+01
9  489  4.84178503037492334e+01
9  490  1.03272125152661545e+02
9  491  1.04261133552221423e+02
9  492  1.03937525602762804e+02
9  493  8.51663673938530508e+01
9  494  7.76393206708855246e+01
9  495  7.11118915253463371e+01
9  496  6.26010458650498904e+01
9  497  4.09701580110782331e+01
9  498  4.17989782414143463e+01
9  499  5.64490594208238363e+01
9  500  4.98245289486223655e+01
9  501  6.21433566962828223e+01
9  502  4.98329597565762654e+01
9  503  5.10521757813529149e+01
9  504  2.44073230902762575e+01
9  505  3.10975956099437312e+01
9  506  4.00562471982535797e+01
9  507  5.34404075056242647e+01
9  508  7.60324027215288396e+01
9  509  4.25965148083694984e+01
9  510  4.42099692889103437e+01
9  511  2.27940800167045765e+01
9  512  1.46190493012151688e+01
9  513  2.82078386471775602e+01
9  514  5.11780101067453543e+01
9  515  1.44428823862637188e+02
9  516  1.63989661293136351e+02
9  517  1.73771446532227287e+02
9  518  5.92411427279948199e+00
9  519  2.65150637653906642e+01
9  520  7.44173824437854705e+01
9  521  1.30389972062938511e+02
9  522  1.98299509676939579e+02
9  523  1.92661202528662642e+02
9  524  3.10414887957591475e+02
9  525  2.98490729641859332e+02
9  526  1.86708924187386373e+02
9  527  1.93872255414253402e+02
9  528  1.35276939203343545e+02
9  529  8.43366210099018474e+01
9  530  2.92654330779839853e+01
9  531  4.31696135884503285e+00
9  532  3.35158902332034225e+00
9  533  1.65839295076957498e+01
9  534  4.74667918934887183e+01
9  535  7.77328755873758439e+01
9  536  1.01265249196885051e+02
9  537  8.40061917212932059e+01
9  538  1.05579187300959674e+02
9  539  1.05400033626856924e+02
9  540  8.18624344648036981e+01
9  541  8.74623651643440212e+01
9  542  7.96132107965371461e+01
9  543  5.13977045152307355e+01
9  544  2.10438021070050141e+01
9  545  2.45257581911129918e+00
9  546  2.19953336280858913e+00
9  547  9.47436567217257952e+00
9  548  2.33286786960388461e+01
9  549  4.51406020975189648e+01
9  550  7.17803916348880620e+01
9  551  8.75925327301584957e+01
9  552  1.62988688817791086e+02
9  553  1.45271238176603447e+02
9  554  8.41116800317833366e+01
9  555  8.31910099819523907e+01
9  556  4.66918654388011660e+01
9  557  2.79250594555828933e+01
9  558  7.36045679994930513e+00
9  559  1.71341369721641046e+00
9  560  2.56201759676625018e+00
9  561  4.93351747420339404e+00
9  562  1.12310526255732359e+01
9  563  3.24738474035603630e+01
9  564  4.89310903656093714e+01
9  565  5.51984946981360025e+01
9  566  2.87321888374657313e+01
9  567  1.22247203695098676e+01
9  568  8.42896018703661909e+00
9  569  2.18664972564751148e+00
9  570  8.36328391863073080e+01
9  571  5.99313755251051603e+01
9  572  9.05513964146926185e+01
9  573  9.39831053848570974e+01
9  574  1.31599887388950833e+02
9  575  1.53858459791575825e+02
9  576  1.91911300041630028e+02
9  577  1.65281151020348375e+02
9  578  1.54776580568032244e+02
9  579  1.31591393607036338e+02
9  580  1.34931604178647376e+02
9  581  9.69164710406967060e+01
9  582  7.70968192507317269e+01
9  583  3.04827613203069859e+02
9  584  2.51188866004221225e+01
9  585  1.13537529513466254e+02
9  586  1.70866841443433600e+02
9  587  1.88337434444407023e+02
9  588  1.75298317746212206e+02
9  589  2.69060927519937707e+02
9  590  2.43415634436923199e+02
9  591  2.27884461015749878e+02
9  592  1.69533992635073218e+02
9  593  1.16869770819632947e+02
9  594  1.70966200426423313e+02
9  595  7.37817178459879841e+00
9  596  1.84811461095373843e+01
9  597  2.81213949331745070e+01
9  598  5.88701260039391414e+01
9  599  5.24863105172364186e+01
9  600  5.34772298595412039e+01
9  601  3.17105582579726928e+01
9  602  2.15463507048543015e+01
9  603  1.73468307595548339e+01
9  604  9.32524554018619334e+00
9  605  1.07798930867264300e+01
9  606  6.62722790756054394e+01
9  607  6.25092232183261842e+01
9  608  8.58370315716540659e+01
9  609  9.96442367595625171e+01
9  610  5.30361308866783716e+01
9  611  4.16760505299752140e+01
9  612  4.85336789825588966e+01
9  613  5.12447000934382189e+01
9  614  3.58681902088614351e+01
9  615  2.49183684714758300e+01
9  616  6.31567899124206846e+01
9  617  5.57385964650338579e+01
9  618  5.94443744664331462e+01
9  619  7.67560715009647510e+01
9  620  8.41883037903230615e+01
9  621  1.02227408053966002e+02
9  622  8.87275189103014128e+01
9  623  8.20016472511528320e+01
9  624  8.33427261290881773e+01
9  625  6.53524825626168138e+01
9  626  2.30890930203922693e+02
9  627  4.72031975090134708e+01
9  628  2.06933052074002326e+01
9  629  1.63445417499952690e+01
9  630  2.46756488844575586e+01
9  631  2.60492638898501916e+01
9  632  2.40518818554275775e+01
9  633  2.42490630108438943e+01
9  634  2.30691544457683371e+01
9  635  2.44113931421974186e+01
9  636  2.53248866667065222e+01
9  637  2.68187331189631948e+01
9  638  3.34422883775660367e+01
9  639  4.77382350825768782e+01
9  640  4.34338289956850687e+01
9  641  6.12350609473108705e+01
9  642  7.12400941361273254e+01
9  643  8.51858873661500979e+01
9  644  8.57346609833896878e+01
9  645  1.04717109198148776e+02
9  646  1.08497961318734042e+02
9  647  1.08794101289896645e+02
9  648  1.26605194253537420e+02
9  649  1.46816232758887338e+02
9  650  1.14328177395603390e+02
9  651  7.59025969312041298e+01
9  652  6.87265847621394812e+01
9  653  7.64251182532504032e+01
9  654  8.42808621803458067e+01
9  655  7.78343575680202093e+01
9  656  6.70605753224840981e+01
9  657  7.55690709788072326e+01
9  658  1.26483247305841374e+02
9  659  8.75546371944868866e+01
9  660  8.51705849350042570e+01
9  661  7.14767144928616318e+01
9  662  8.43268202477151902e+01
9  663  8.39599515191307404e+01
9  664  9.20658564164758673e+01
9  665  9.76076528582423890e+01
9  666  8.79747433142698156e+01
9  667  9.47969846800029075e+01
9  668  1.19136410076388159e+02
9  669  1.25834894303744690e+02
9  670  1.62040550670665255e+02
9  671  1.01737439846947254e+02
9  672  1.29281483119441475e+02
9  673  5.71473480280250712e+01
9  674  6.64743911085472092e+01
9  675  5.43492598307088741e+01
9  676  6.79019556743750741e+01
9  677  1.16955325154963475e+02
9  678  2.07259644073233233e+02
9  679  2.56383722539298901e+02
9  680  3.01574683363120585e+02
9  681  2.75034486156514731e+02
9  682  2.09048502619605244e+02
9  683  1.44951223261293052e+02
9  684  1.09863813517108525e+02
9  685  7.21817463452664470e+01
9  686  6.03671232936350606e+01
9  687  3.77963396861012200e+01
9  688  2.36721618714167334e+01
9  689  2.08893318282882667e+01
9  690  1.06635501803659398e+01
9  691  5.51497997656026318e+00
9  692  1.26475383098196048e+02
9  693  8.50037707308954538e+01
9  694  9.66289132995487989e+01
9  695  1.05867791151452508e+02
9  696  1.03836184872341633e+02
9  697  1.14482953070485948e+02
9  698  1.14458413790539922e+02
9  699  9.50752727928290255e+01
9  700  8.47476394257791696e+01
9  701  8.37199785180105209e+01
9  702  7.15998653491439967e+01
9  703  5.98232684517201250e+01
9  704  7.14077674384677863e+01
9  705  4.79809393122261341e+01
9  706  1.00288502859572290e+02
9  707  8.10962371390948960e+01
9  708  8.60077160386790638e+01
9  709  5.38760561579580184e+01
9  710  4.30677843081780765e+01
9  711  3.88601676687090531e+01
9  712  2.95472748534480019e+01
9  713  3.30925585068422876e+01
9  714  2.23559305845777345e+01
9  715  2.01453487863175269e+01
9  716  3.26585854677695053e+01
9  717  2.20577354220244324e+01
10  0  0.00000000000000000e+00
10  1  0.00000000000000000e+00
10  2  8.59155516211935200e-01
10  3  2.28533474043369056e+00
10  4  1.96511720053679756e-01
10  5  1.21062386208565437e-01
10  6  1.26771387951286330e+00
10  7  0.00000000000000000e+00
10  8  0.00000000000000000e+00
10  9  0.00000000000000000e+00
10  10  8.53614774412492006e-01
10  11  4.59377128114915101e-01
10  12  0.00000000000000000e+00
10  13  3.92859854632607031e-01
10  14  2.15804661703220241e-01
10  15  0.00000000000000000e+00
10  16  0.00000000000000000e+00
10  17  2.57413402995377016e-01
10  18  5.53114849748674864e-01
10  19  3.81548880147648761e-01
10  20  0.00000000000000000e+00
10  21  1.01462546928617692e+00
10  22  1.96907045330684594e-01
10  23  3.15200709851559790e-01
10  24  6.37099732453852319e-01
10  25  6.42252372016326456e-01
10  26  1.40573193110926065e+00
10  27  8.71447739756686657e-01
10  28  0.00000000000000000e+00
10  29  0.00000000000000000e+00
10  30  1.39611782575083193e-01
10  31  1.10248826200482797e+00
10  32  5.75473311138727794e+00
10  33  4.00069493108366192e+00
10  34  1.09189001332571567e+00
10  35  2.57413402995377016e-01
10  36  0.00000000000000000e+00
10  37  5.70241011901572836e-01
10  38  1.73593718692993360e+00
10  39  7.44468570257224904e-01
10  40  0.00000000000000000e+00
10  41  4.18323978786555695e-01
10  42  7.54079551510250301e-01
10  43  1.83935052087582251e+00
10  44  3.77850978866951159e+00
10  45  2.11186575954199007e+00
10  46  2.53016839357899981e+00
10  47  1.73208238374086321e+00
10  48  1.81245023594580812e+00
10  49  1.05738165955110852e+00
10  50  5.72068209601610311e-01
10  51  1.60308557171977295e+00
10  52  6.54373872722364913e-01
10  53  4.29142034248505222e-01
10  54  7.56270543094523573e-01
10  55  1.99007447305602181e+00
10  56  1.75041394344972234e+00
10  57  1.03455345945708022e+00
10  58  4.47932732449338622e-01
10  59  4.47932732449338622e-01
10  60  4.48660997754454560e-01
10  61  5.70241011901572836e-01
10  62  1.39611782575083193e-01
10  63  3.27357488543370267e-01
10  64  3.87426374784646199e-01
10  65  7.62587539055571972e-01
10  66  2.48855789935066296e-01
10  67  0.00000000000000000e+00
10  68  0.00000000000000000e+00
10  69  0.00000000000000000e+00
10  70  0.00000000000000000e+00
10  71  2.57413402995377016e-01
10  72  3.97140741130741493e+00
10  73  3.81038658907923211e-01
10  74  0.00000000000000000e+00
10  75  0.00000000000000000e+00
10  76  1.90519329453961606e-01
10  77  4.47932732449338622e-01
10  78  3.14654806606233350e-01
10  79  1.79995998066945051e-01
10  80  2.77400532713590264e+00
10  81  5.99536526654674162e+00
10  82  3.07846371694177945e+00
10  83  2.95253556057479472e+00
10  84  5.54813042719303340e+00
10  85  3.13784903190245990e+00
10  86  4.81795148010993035e+00
10  87  1.00427930827064804e+00
10  88  1.58863871517972299e+00
10  89  0.00000000000000000e+00
10  90  4.38790283758505095e-01
10  91  0.00000000000000000e+00
10  92  4.69668504721160784e-01
10  93  1.96732515615475972e-01
10  94  1.00540001288144287e+00
10  95  4.73765156071379756e-01
10  96  4.49370924098277280e-01
10  97  1.21062386208565437e-01
10  98  2.57413402995377016e-01
10  99  0.00000000000000000e+00
10  100  1.10743117690121751e+00
10  101  1.05624931594823801e+00
10  102  4.20267823594850098e-01
10  103  1.24135477152271745e-01
10  104  6.50005254022412049e-01
10  105  1.24186168622855767e-01
10  106  3.85197798096464095e-01
10  107  0.00000000000000000e+00
10  108  1.24720312782794537e-01
10  109  5.85429677827057460e-01
10  110  3.73334018555727454e+00
10  111  1.06722388205473906e+00
10  112  9.18502789309494472e-01
10  113  2.33435489409596775e+00
10  114  1.72530239412886743e+00
10  115  2.69840497255891121e+00
10  116  7.46857735302468795e-01
10  117  6.38962283143025722e-01
10  118  3.81038658907923211e-01
10  119  0.00000000000000000e+00
10  120  6.11475967686467170e-01
10  121  1.00904324942575263e+00
10  122  5.85571998410747696e-01
10  123  1.43613213804164896e+00
10  124  2.11439935497637688e+00
10  125  1.16729808294217152e+00
10  126  1.47694347643198043e+00
10  127  5.76517812354552572e-01
10  128  1.24813050986803648e-01
10  129  4.38790283758505095e-01
10  130  0.00000000000000000e+00
10  131  1.63529364464660509e+00
10  132  1.40808144566651627e+00
10  133  2.41378653605907001e+00
10  134  4.20795894414860427e+00
10  135  1.64229736149992767e+00
10  136  7.64509075849503672e-01
10  137  2.46379850368634912e-01
10  138  3.22356273827522855e-01
10  139  1.30307258727696135e-01
10  140  1.03155413417006092e+00
10  141  4.98893510818588348e-01
10  142  1.32331193935311386e+00
10  143  8.78528585104258686e-01
10  144  2.00974398415532907e+00
10  145  0.00000000000000000e+00
10  146  1.21113077679149458e-01
10  147  1.24135477152271745e-01
10  148  2.96719700616043802e+00
10  149  7.98141686467328970e-01
10  150  2.57413402995377016e-01
10  151  7.05346135444715694e-01
10  152  2.57413402995377016e-01
10  153  1.90519329453961606e-01
10  154  3.19398781425297040e-01
10  155  5.72068209601610311e-01
10  156  4.83377530609322381e+00
10  157  6.77943090160928907e-01
10  158  9.98541667588407678e-01
10  159  0.00000000000000000e+00
10  160  6.38962283143025722e-01
10  161  3.64775148405469651e-01
10  162  4.01947380526486331e+00
10  163  2.13439474504873550e+00
10  164  3.50652407545391265e+00
10  165  4.85561651221376067e+00
10  166  7.45081867531196274e+00
10  167  1.62375395629138430e+00
10  168  1.48821649878692708e+00
10  169  1.69064971782266316e+00
10  170  2.16119926328141876e+00
10  171  1.40162443658939506e+00
10  172  0.00000000000000000e+00
10  173  0.00000000000000000e+00
10  174  6.38962283143025722e-01
10  175  1.70096679762967162e-01
10  176  9.24798022024627797e-01
10  177  1.11721125674708865e+00
10  178  5.18116894864054656e-01
10  179  1.97254569256242274e+00
10  180  1.78868865505238661e+00
10  181  3.81038658907923211e-01
10  182  8.10535272196700074e-01
10  183  9.50164672419022027e-01
10  184  2.16119926328141876e+00
10  185  1.27690412380660057e+00
10  186  0.00000000000000000e+00
10  187  0.00000000000000000e+00
10  188  0.00000000000000000e+00
10  189  4.15913918854089390e-03
10  190  3.09462509176965161e+00
10  191  7.71985624940809467e-01
10  192  2.67957369234257037e+00
10  193  2.49822933104674805e+00
10  194  5.17525551394642047e+00
10  195  1.24271529738346098e+00
10  196  6.77681226590227115e-01
10  197  5.49965715949679579e-01
10  198  0.00000000000000000e+00
10  199  1.24720312782794537e-01
10  200  0.00000000000000000e+00
10  201  0.00000000000000000e+00
10  202  1.90570020924545641e-01
10  203  0.00000000000000000e+00
10  204  2.51369644936261571e-01
10  205  6.87503195276453982e-01
10  206  4.86874506313155653e-01
10  207  0.00000000000000000e+00
10  208  0.00000000000000000e+00
10  209  1.90519329453961606e-01
10  210  0.00000000000000000e+00
10  211  1.50418059774480550e+00
10  212  9.09892849919596847e-01
10  213  1.14262289087071034e+00
10  214  1.94980132352371749e+00
10  215  4.77135233381518908e+00
10  216  5.51873112948757427e+00
10  217  1.38845618948153460e+00
10  218  2.63691021916908763e+00
10  219  1.85337199199086178e+00
10  220  1.02212033497299259e+00
10  221  1.76145130342180378e+00
10  222  1.39490859964327152e+00
10  223  1.24681380397598227e-01
10  224  5.35752797317477469e+00
10  225  3.79721682447611175e-01
10  226  4.71698721583839298e-01
10  227  2.16281042225951525e+00
10  228  4.99706140618199601e+00
10  229  4.81088232419399109e+00
10  230  6.91708048160340105e+00
10  231  6.70125799411296530e+00
10  232  3.22878023694330407e+00
10  233  6.30572022677521438e-01
10  234  3.14654806606233350e-01
10  235  7.21489019003140664e-01
10  236  3.81548880147648761e-01
10  237  7.66565076686175795e-01
10  238  2.96132346442578354e-01
10  239  6.32134954916426794e-01
10  240  3.79721682447611175e-01
10  241  2.05149156505236213e-01
10  242  3.52978729145288606e-01
10  243  0.00000000000000000e+00
10  244  0.00000000000000000e+00
10  245  0.00000000000000000e+00
10  246  0.00000000000000000e+00
10  247  1.73206952064533404e+00
10  248  1.70863293752185985e+00
10  249  2.72274337573430714e+00
10  250  2.19808641144841044e+00
10  251  1.70999257956380313e+00
10  252  1.13214331926885081e+00
10  253  2.35358601133272560e-02
10  254  1.57093197396784223e+00
10  255  1.01386994073534842e+00
10  256  1.24681380397598227e-01
10  257  2.78833691258270688e+00
10  258  4.25092575290614227e-01
10  259  5.05859879867529116e-01
10  260  7.53293868585843684e-01
10  261  2.32961001467337159e+00
10  262  2.73326747288302885e+00
10  263  8.68597004731946010e-01
10  264  8.40284214356879278e-01
10  265  3.81038658907923211e-01
10  266  1.90519329453961606e-01
10  267  2.56919106059206737e+00
10  268  2.57413402995377016e-01
10  269  2.15804661703220241e-01
10  270  0.00000000000000000e+00
10  271  0.00000000000000000e+00
10  272  0.00000000000000000e+00
10  273  0.00000000000000000e+00
10  274  0.00000000000000000e+00
10  275  0.00000000000000000e+00
10  276  0.00000000000000000e+00
10  277  1.97491880961207400e-01
10  278  0.00000000000000000e+00
10  279  8.58570680581412393e-01
10  280  0.00000000000000000e+00
10  281  3.65417243832267535e-01
10  282  2.16119926328141876e+00
10  283  6.12333007732496215e-01
10  284  4.53925123049056800e-01
10  285  8.12901760505530202e-01
10  286  5.14790927209619609e-01
10  287  5.86192185574973879e-01
10  288  4.47932732449338622e-01
10  289  1.14486363837254057e+00
10  290  1.48683360726225944e+00
10  291  6.10658586388107238e+00
10  292  1.50821324407106916e+00
10  293  1.00487658713876882e+00
10  294  5.03262166804927613e+00
10  295  3.23486952532491756e+00
10  296  1.50091195506466279e+00
10  297  2.83226015857303404e+00
10  298  1.81359462165081675e+00
10  299  2.77048808397223301e+00
10  300  7.76711235996060068e-01
10  301  2.07975149755187427e+00
10  302  1.55564667530699396e+00
10  303  1.87411036862358693e+00
10  304  5.64932884721549011e-01
10  305  1.70764943390346380e+00
10  306  1.02488512558320921e+00
10  307  1.13023275299416337e+00
10  308  4.38790283758505095e-01
10  309  1.55721595291402659e+00
10  310  3.01939692006400451e+00
10  311  2.01484939076247249e+00
10  312  3.36579042489134395e+00
10  313  2.80509919149843467e+00
10  314  8.13349976281606102e-01
10  315  0.00000000000000000e+00
10  316  9.66049627313393167e-01
10  317  1.05746466982578236e+00
10  318  3.70304396605850084e+00
10  319  3.92640672845147698e+00
10  320  5.96507573611991226e+00
10  321  5.05773096668264888e+00
10  322  3.16018293106534243e+00
10  323  2.50472030653230693e+00
10  324  1.02703035298106959e+00
10  325  2.44010259686898578e+00
10  326  2.41861266627679550e+00
10  327  3.14654806606233350e-01
10  328  5.03793253364011928e-01
10  329  1.24135477152271745e-01
10  330  0.00000000000000000e+00
10  331  0.00000000000000000e+00
10  332  1.90519329453961606e-01
10  333  1.17631137797535801e+00
10  334  3.88307722041137393e-01
10  335  2.85357742674171178e+00
10  336  5.68995118657904086e-01
10  337  4.95348434603741172e-01
10  338  9.53089919560895948e-01
10  339  4.47932732449338622e-01
10  340  1.03672312421673762e+00
10  341  6.80438004219644510e-01
10  342  1.28709214979634945e+00
10  343  1.59312527613761135e+00
10  344  5.05174136060194900e-01
10  345  9.40661371519591283e-01
10  346  1.03961235884388348e+00
10  347  3.06973613642018739e+00
10  348  3.61369385955663391e+00
10  349  2.31412075101274262e+00
10  350  2.05225499454311899e+00
10  351  1.72112367207283246e+00
10  352  7.24911613448065539e-01
10  353  8.62024886563210080e-01
10  354  5.84187190724007821e-01
10  355  1.90519329453961606e-01
10  356  1.26031845415241622e-01
10  357  4.36899179822596517e-01
10  358  1.67411650575682103e+00
10  359  3.90525360047302039e-01
10  360  5.20153580445095656e-03
10  361  1.36288309056316326e+00
10  362  0.00000000000000000e+00
10  363  6.34223670036551779e-01
10  364  2.57413402995377016e-01
10  365  1.10795493749689178e+00
10  366  0.00000000000000000e+00
10  367  4.16791024153893071e-03
10  368  4.14663736554598594e-01
10  369  0.00000000000000000e+00
10  370  3.17864666662627637e-01
10  371  5.67528177475687956e-01
10  372  5.66218369367718521e-01
10  373  4.47932732449338622e-01
10  374  3.42538715733278265e-01
10  375  5.40036542545997179e-03
10  376  4.63956630422919427e-03
10  377  5.33809251536386357e-03
10  378  7.65782767674875631e-01
10  379  1.59406418408183170e+00
10  380  1.86750482036223797e+00
10  381  4.37071379169689189e-01
10  382  6.08076471844023692e-01
10  383  0.00000000000000000e+00
10  384  6.52459108762347029e-01
10  385  4.38790283758505095e-01
10  386  1.50523417591152375e+00
10  387  1.90519329453961606e-01
10  388  0.00000000000000000e+00
10  389  0.00000000000000000e+00
10  390  2.57413402995377016e-01
10  391  1.48412342625579008e+00
10  392  1.48797440767218414e+00
10  393  1.90202557223004898e+00
10  394  6.26923280305327180e-01
10  395  2.57413402995377016e-01
10  396  1.33550678347906304e+00
10  397  8.95884894174601376e-01
10  398  1.38522604159121876e+00
10  399  3.48407313377582906e-01
10  400  0.00000000000000000e+00
10  401  1.95698585154127569e+00
10  402  2.84580544358707499e+00
10  403  1.45077632179124016e+00
10  404  3.29260845694172733e-03
10  405  2.65624083716426429e-01
10  406  3.81038658907923211e-01
10  407  7.46051869848065805e-03
10  408  0.00000000000000000e+00
10  409  1.57503926713045445e-01
10  410  1.88984384036884223e+00
10  411  1.94349925273653179e+00
10  412  4.52572298753567859e-01
10  413  3.81038658907923211e-01
10  414  7.04799280798645622e-01
10  415  1.40136627123535362e+00
10  416  1.00663010149336696e+00
10  417  3.57396949612633907e+00
10  418  1.24999689659278523e+00
10  419  5.72068209601610311e-01
10  420  3.88436140566720600e-01
10  421  3.14654806606233350e-01
10  422  1.24135477152271745e-01
10  423  1.91100174741288958e-01
10  424  7.62587539055571972e-01
10  425  1.82725330515328799e+00
10  426  3.29260845694172733e-03
10  427  0.00000000000000000e+00
10  428  1.90519329453961606e-01
10  429  0.00000000000000000e+00
10  430  3.17740697393945559e-01
10  431  8.30720551153429465e-01
10  432  8.19828942666428362e-01
10  433  3.65789790861893493e+00
10  434  1.19886518977447576e+00
10  435  1.47536992623605157e+00
10  436  5.05174136060194900e-01
10  437  8.22629093785237187e-01
10  438  4.09293027580437285e-01
10  439  1.44692379385787029e+00
10  440  4.64889416729407223e+00
10  441  1.53434846742004627e+00
10  442  1.39067080810075150e+00
10  443  3.41780607000296222e+00
10  444  3.41699345389953368e+00
10  445  2.24039330473342213e+00
10  446  3.02552007095403042e+00
10  447  4.72258496365460267e+00
10  448  1.38869610237099472e+00
10  449  1.41522527481332849e+00
10  450  6.32922802252823380e-01
10  451  7.54537426312404946e-01
10  452  2.02364514463403955e+00
10  453  5.95578985078115908e-01
10  454  4.12698257254860312e-01
10  455  2.91793908321885009e-01
10  456  4.33191759931191689e-01
10  457  3.74872026295654859e-01
10  458  1.21657647200317065e+00
10  459  1.90519329453961606e-01
10  460  1.94367498552421664e-01
10  461  2.87082557698058516e-01
10  462  3.83838810026732036e-01
10  463  3.14654806606233350e-01
10  464  1.72241895448600824e+00
10  465  8.90015624664785454e-01
10  466  4.59264849135713971e-01
10  467  1.30720694066155191e-01
10  468  0.00000000000000000e+00
10  469  1.57106362984505199e+00
10  470  3.20055172031693314e-01
10  471  4.47932732449338622e-01
10  472  1.75904277918994190e+00
10  473  5.14826805990754033e-01
10  474  6.29309613212466701e-01
10  475  6.29309613212466701e-01
10  476  1.14992194880760179e+00
10  477  1.27428085609213482e-01
10  478  8.28971391357261833e-01
10  479  5.01867038091503903e-01
10  480  8.59817894262557836e-01
10  481  3.31631752612178476e-01
10  482  1.46201008369820390e-01
10  483  1.05231457588490240e+00
10  484  7.46555933491579893e-01
10  485  3.50954298447770541e-01
10  486  3.19774343336496880e+00
10  487  1.63475769026518902e+00
10  488  1.17257397608395864e+00
10  489  6.32922802252823380e-01
10  490  2.87513859358986412e+00
10  491  1.29900819881474860e+00
10  492  6.73521582031441746e-01
10  493  6.96203686753882112e-01
10  494  1.31893674277984108e+00
10  495  3.23038138713321044e-01
10  496  1.25838183622600397e+00
10  497  1.67658431169613237e-01
10  498  1.24135477152271745e-01
10  499  1.90519329453961606e-01
10  500  1.62518400805950902e+00
10  501  3.81548880147648761e-01
10  502  5.47140439824707281e-01
10  503  3.19195054768259157e-01
10  504  5.21531010232684639e-02
10  505  7.01566977613178766e-01
10  506  1.52602611293302459e+00
10  507  2.57413402995377016e-01
10  508  1.06573249827152328e+00
10  509  0.00000000000000000e+00
10  510  4.53134268253789552e-01
10  511  1.34317754399428213e+00
10  512  5.03127125522970453e-01
10  513  1.34928047380049954e+00
10  514  1.39776543027296718e+00
10  515  4.31027554995902840e+00
10  516  2.36812049495827281e+00
10  517  2.15359590027118264e+00
10  518  6.96203686753882112e-01
10  519  1.04100416643892002e+00
10  520  1.58562634177839468e+00
10  521  1.98935923612193366e+00
10  522  2.11072101200125140e+00
10  523  2.09272514068332693e+00
10  524  5.47196621866007415e+00
10  525  4.54536956164952688e+00
10  526  1.42616575197746487e+00
10  527  1.39519550390015445e+00
10  528  2.71142706006868739e+00
10  529  2.82760614860110104e+00
10  530  1.19379751280881519e+00
10  531  1.93811937910903342e-01
10  532  2.57413402995377016e-01
10  533  5.75154100389322576e-01
10  534  1.20458768287047135e+00
10  535  1.02986863427365227e+00
10  536  8.65489874839400652e-01
10  537  1.20752919078352239e+00
10  538  7.70230755018228908e-01
10  539  1.25785714844540042e+00
10  540  3.78902611409351664e-01
10  541  6.99496295210823793e-01
10  542  7.37468214686324730e-01
10  543  2.00397437623800556e+00
10  544  8.12758853900891975e-01
10  545  1.93811937910903342e-01
10  546  3.14654806606233350e-01
10  547  4.62557457592655707e-01
10  548  1.90519329453961606e-01
10  549  6.38962283143025722e-01
10  550  9.30576330555617393e-01
10  551  5.10323923604149798e-01
10  552  3.67853434535562140e+00
10  553  2.83352348025652834e+00
10  554  8.56743811114151432e-01
10  555  1.90525072629135622e-01
10  556  6.96203686753882112e-01
10  557  4.47932732449338622e-01
10  558  3.81038658907923211e-01
10  559  0.00000000000000000e+00
10  560  1.27428085609213482e-01
10  561  3.81038658907923211e-01
10  562  4.44663795857527244e-01
10  563  0.00000000000000000e+00
10  564  1.39807314458187903e+00
10  565  4.53988932947598844e-01
10  566  6.95693465514156673e-01
10  567  1.08723582917451944e+00
10  568  4.42082892215446832e-01
10  569  1.24135477152271745e-01
10  570  2.48054745396138676e+00
10  571  1.67324434461886007e+00
10  572  2.19827202865803084e+00
10  573  2.75017079806426556e+00
10  574  7.25855511538854636e-01
10  575  3.28814966517304175e+00
10  576  1.33786560871357674e+00
10  577  1.08638479435263902e+00
10  578  2.28573431812038397e+00
10  579  1.55000312215073244e+00
10  580  1.97587140260180094e+00
10  581  1.04662712016187287e+00
10  582  3.84841488604590498e-01
10  583  6.49741162263440053e+00
10  584  0.00000000000000000e+00
10  585  3.76810267041174818e-01
10  586  0.00000000000000000e+00
10  587  1.68122702778048572e+00
10  588  2.62162928692895347e+00
10  589  3.30025637394220617e+00
10  590  3.17873400027553421e+00
10  591  2.89075135526422144e+00
10  592  5.37583882902922738e+00
10  593  5.63316891635485995e+00
10  594  4.22256322273777407e+00
10  595  0.00000000000000000e+00
10  596  0.00000000000000000e+00
10  597  0.00000000000000000e+00
10  598  0.00000000000000000e+00
10  599  0.00000000000000000e+00
10  600  3.76810267041174818e-01
10  601  0.00000000000000000e+00
10  602  0.00000000000000000e+00
10  603  0.00000000000000000e+00
10  604  0.00000000000000000e+00
10  605  0.00000000000000000e+00
10  606  2.12205587704519605e+00
10  607  1.08004249678061415e+00
10  608  1.21986545058818385e+00
10  609  4.47932732449338622e-01
10  610  0.00000000000000000e+00
10  611  7.93034219403448759e-01
10  612  5.38799213706870339e-01
10  613  1.90519329453961606e-01
10  614  5.40036542545997179e-03
10  615  0.00000000000000000e+00
10  616  1.20546300379857296e+00
10  617  1.39817827167505437e+00
10  618  1.61542336510659568e+00
10  619  2.88653461469508299e+00
10  620  1.68901347133486235e+00
10  621  1.99505913105308830e+00
10  622  1.52517507811114394e+00
10  623  1.68830345636111767e+00
10  624  2.26118747213463589e+00
10  625  9.50232844354206962e-01
10  626  5.29194861883582846e+00
10  627  1.61642187935775228e+00
10  628  1.90519329453961606e-01
10  629  3.84651847948279890e-01
10  630  2.51838551033193969e-01
10  631  0.00000000000000000e+00
10  632  0.00000000000000000e+00
10  633  5.40830570849451520e-03
10  634  0.00000000000000000e+00
10  635  3.47740251537729195e-01
10  636  1.36288309056316326e+00
10  637  0.00000000000000000e+00
10  638  4.14663736554598594e-01
10  639  0.00000000000000000e+00
10  640  6.13476837269483655e-01
10  641  4.63956630422919427e-03
10  642  0.00000000000000000e+00
10  643  6.34223670036551779e-01
10  644  3.17864666662627637e-01
10  645  5.33809251536386357e-03
10  646  2.57413402995377016e-01
10  647  1.14279161569660204e+00
10  648  1.31442194614215291e+00
10  649  2.34023638581450744e+00
10  650  2.37169747728551439e+00
10  651  1.35697671132979547e+00
10  652  5.62925760910776840e-01
10  653  1.76901857387830908e+00
10  654  3.81684120002480309e+00
10  655  3.21233790810353703e+00
10  656  4.98664847222763097e+00
10  657  2.66411604189914097e+00
10  658  4.26433178889383502e+00
10  659  1.08054272778266136e+00
10  660  1.07498806192757357e+00
10  661  3.29339116558967326e+00
10  662  1.47443614301362391e+00
10  663  6.95693465514156673e-01
10  664  4.64894851950507337e-01
10  665  1.30511415296094202e+00
10  666  8.90015624664785454e-01
10  667  8.33139301598800786e-01
10  668  1.46599054906639781e+00
10  669  9.53538147682657544e-01
10  670  3.22054178089222054e+00
10  671  1.03874240248716054e+00
10  672  2.31698236166129368e+00
10  673  5.05174136060194900e-01
10  674  4.54024816202578448e-03
10  675  2.82543686725140776e-02
10  676  1.70655195887427191e+00
10  677  1.45077632179124016e+00
10  678  2.05812704771409782e-01
10  679  6.09107091721407645e-01
10  680  5.33260339829386343e+00
10  681  2.44714630600036820e+00
10  682  3.86482860984793097e+00
10  683  3.31212013059489019e+00
10  684  1.64554804197478366e+00
10  685  2.34380739230321122e+00
10  686  3.10690013929021269e+00
10  687  1.01034827212038980e+00
10  688  6.81462714235735234e-01
10  689  1.26832517504104070e+00
10  690  1.97065174741367177e+00
10  691  3.15412339542817804e-02
10  692  1.02830544565603099e+00
10  693  2.66372805882111430e-01
10  694  2.20281773395327551e+00
10  695  2.60706011452318753e-01
10  696  1.25779927559513083e+00
10  697  6.12643584707040834e-01
10  698  3.96827586250498410e-01
10  699  2.80172312630292453e+00
10  700  1.57723712899781532e+00
10  701  1.81528010317509247e+00
10  702  1.45321471058695129e+00
10  703  5.06414531527150547e-01
10  704  1.24135477152271745e-01
10  705  7.65880147512513654e-01
10  706  1.01364088057733159e+00
10  707  1.96855256547313351e+00
10  708  3.48189948033739705e-01
10  709  1.22579259701064314e+00
10  710  9.78135437159190602e-01
10  711  2.66059486731256012e+00
10  712  8.62224098073836265e-01
10  713  1.30431433300592525e+00
10  714  9.95073172274045792e-01
10  715  5.71557988361884872e-01
10  716  1.35163752578533236e+00
10  717  9.28615589078744863e-01


==> anc/extended_data_release/scale_factors.txt <==
IntegratedFlux 5.00845955890000000e+11
NumArTargets 7.99249403032653314e+29
BeamExposurePOT 6.79000000000000000e+20


==> anc/extended_data_release/vec_table_data_bnb.txt <==
numXbins 718
0  3.23000000000000000e+02
1  2.03000000000000000e+02
2  1.66000000000000000e+02
3  2.14000000000000000e+02
4  2.00000000000000000e+02
5  2.70000000000000000e+02
6  2.08000000000000000e+02
7  2.25000000000000000e+02
8  1.94000000000000000e+02
9  1.73000000000000000e+02
10  2.47000000000000000e+02
11  2.33000000000000000e+02
12  3.07000000000000000e+02
13  2.46000000000000000e+02
14  1.85000000000000000e+02
15  1.97000000000000000e+02
16  2.07000000000000000e+02
17  3.89000000000000000e+02
18  2.98000000000000000e+02
19  4.08000000000000000e+02
20  2.40000000000000000e+02
21  1.83000000000000000e+02
22  1.60000000000000000e+02
23  6.50000000000000000e+02
24  3.77000000000000000e+02
25  4.49000000000000000e+02
26  2.91000000000000000e+02
27  1.53000000000000000e+02
28  5.30000000000000000e+01
29  2.01000000000000000e+02
30  3.44000000000000000e+02
31  6.87000000000000000e+02
32  4.45000000000000000e+02
33  4.42000000000000000e+02
34  2.03000000000000000e+02
35  1.50000000000000000e+01
36  1.13000000000000000e+02
37  1.70000000000000000e+02
38  2.85000000000000000e+02
39  1.48000000000000000e+02
40  6.20000000000000000e+01
41  1.31000000000000000e+02
42  2.85000000000000000e+02
43  2.56000000000000000e+02
44  4.84000000000000000e+02
45  6.59000000000000000e+02
46  3.48000000000000000e+02
47  3.50000000000000000e+02
48  5.26000000000000000e+02
49  4.16000000000000000e+02
50  3.38000000000000000e+02
51  2.58000000000000000e+02
52  2.60000000000000000e+02
53  2.84000000000000000e+02
54  5.43000000000000000e+02
55  3.45000000000000000e+02
56  5.09000000000000000e+02
57  4.60000000000000000e+02
58  1.99000000000000000e+02
59  1.95000000000000000e+02
60  1.65000000000000000e+02
61  3.79000000000000000e+02
62  2.51000000000000000e+02
63  3.26000000000000000e+02
64  3.44000000000000000e+02
65  3.35000000000000000e+02
66  1.07000000000000000e+02
67  1.14000000000000000e+02
68  1.15000000000000000e+02
69  1.26000000000000000e+02
70  2.12000000000000000e+02
71  2.75000000000000000e+02
72  3.49000000000000000e+02
73  3.35000000000000000e+02
74  1.16000000000000000e+02
75  1.89000000000000000e+02
76  2.08000000000000000e+02
77  1.99000000000000000e+02
78  3.23000000000000000e+02
79  5.94000000000000000e+02
80  7.29000000000000000e+02
81  1.68100000000000000e+03
82  1.87900000000000000e+03
83  1.60200000000000000e+03
84  1.54600000000000000e+03
85  1.18700000000000000e+03
86  1.00500000000000000e+03
87  5.98000000000000000e+02
88  6.62000000000000000e+02
89  1.68000000000000000e+02
90  1.47000000000000000e+02
91  3.20000000000000000e+01
92  2.02000000000000000e+02
93  4.31000000000000000e+02
94  4.46000000000000000e+02
95  3.98000000000000000e+02
96  2.64000000000000000e+02
97  1.46000000000000000e+02
98  6.20000000000000000e+01
99  5.00000000000000000e+01
100  1.89000000000000000e+02
101  4.03000000000000000e+02
102  4.66000000000000000e+02
103  3.56000000000000000e+02
104  3.26000000000000000e+02
105  2.39000000000000000e+02
106  1.52000000000000000e+02
107  6.10000000000000000e+01
108  4.80000000000000000e+01
109  1.72000000000000000e+02
110  4.11000000000000000e+02
111  5.02000000000000000e+02
112  4.10000000000000000e+02
113  4.96000000000000000e+02
114  4.10000000000000000e+02
115  3.55000000000000000e+02
116  1.82000000000000000e+02
117  1.35000000000000000e+02
118  6.20000000000000000e+01
119  5.80000000000000000e+01
120  1.66000000000000000e+02
121  4.36000000000000000e+02
122  4.65000000000000000e+02
123  4.38000000000000000e+02
124  4.60000000000000000e+02
125  3.92000000000000000e+02
126  5.42000000000000000e+02
127  4.09000000000000000e+02
128  3.04000000000000000e+02
129  1.61000000000000000e+02
130  3.10000000000000000e+01
131  6.70000000000000000e+02
132  9.48000000000000000e+02
133  9.36000000000000000e+02
134  6.93000000000000000e+02
135  6.64000000000000000e+02
136  5.31000000000000000e+02
137  4.34000000000000000e+02
138  2.69000000000000000e+02
139  3.60000000000000000e+02
140  3.95000000000000000e+02
141  3.53000000000000000e+02
142  3.53000000000000000e+02
143  2.72000000000000000e+02
144  2.15000000000000000e+02
145  1.15000000000000000e+02
146  1.56000000000000000e+02
147  2.68000000000000000e+02
148  2.77000000000000000e+02
149  3.29000000000000000e+02
150  2.15000000000000000e+02
151  1.71000000000000000e+02
152  5.00000000000000000e+01
153  1.19000000000000000e+02
154  2.43000000000000000e+02
155  3.76000000000000000e+02
156  6.47000000000000000e+02
157  6.79000000000000000e+02
158  4.98000000000000000e+02
159  5.10000000000000000e+01
160  1.90000000000000000e+02
161  4.02000000000000000e+02
162  7.22000000000000000e+02
163  1.12700000000000000e+03
164  1.37400000000000000e+03
165  1.87700000000000000e+03
166  1.71900000000000000e+03
167  1.31700000000000000e+03
168  1.14200000000000000e+03
169  6.93000000000000000e+02
170  3.75000000000000000e+02
171  2.21000000000000000e+02
172  2.60000000000000000e+01
173  3.40000000000000000e+01
174  1.11000000000000000e+02
175  2.11000000000000000e+02
176  3.51000000000000000e+02
177  4.04000000000000000e+02
178  3.51000000000000000e+02
179  4.51000000000000000e+02
180  4.27000000000000000e+02
181  3.67000000000000000e+02
182  4.31000000000000000e+02
183  3.41000000000000000e+02
184  1.88000000000000000e+02
185  1.18000000000000000e+02
186  1.40000000000000000e+01
187  1.60000000000000000e+01
188  6.70000000000000000e+01
189  1.50000000000000000e+02
190  3.09000000000000000e+02
191  5.94000000000000000e+02
192  8.61000000000000000e+02
193  1.18100000000000000e+03
194  1.10600000000000000e+03
195  7.81000000000000000e+02
196  5.78000000000000000e+02
197  2.74000000000000000e+02
198  1.60000000000000000e+02
199  8.10000000000000000e+01
200  1.10000000000000000e+01
201  2.30000000000000000e+01
202  5.70000000000000000e+01
203  9.20000000000000000e+01
204  1.79000000000000000e+02
205  3.01000000000000000e+02
206  2.48000000000000000e+02
207  1.86000000000000000e+02
208  9.50000000000000000e+01
209  5.20000000000000000e+01
210  3.50000000000000000e+01
211  3.48000000000000000e+02
212  3.01000000000000000e+02
213  3.91000000000000000e+02
214  5.35000000000000000e+02
215  7.21000000000000000e+02
216  9.41000000000000000e+02
217  1.15400000000000000e+03
218  1.26000000000000000e+03
219  1.23700000000000000e+03
220  1.05400000000000000e+03
221  8.90000000000000000e+02
222  6.40000000000000000e+02
223  5.62000000000000000e+02
224  1.20200000000000000e+03
225  2.05000000000000000e+02
226  1.11600000000000000e+03
227  1.74100000000000000e+03
228  1.54900000000000000e+03
229  1.32000000000000000e+03
230  1.72200000000000000e+03
231  1.34700000000000000e+03
232  1.20700000000000000e+03
233  5.64000000000000000e+02
234  2.85000000000000000e+02
235  1.80000000000000000e+02
236  3.90000000000000000e+01
237  9.70000000000000000e+01
238  2.69000000000000000e+02
239  4.36000000000000000e+02
240  5.71000000000000000e+02
241  5.80000000000000000e+02
242  4.40000000000000000e+02
243  2.71000000000000000e+02
244  1.57000000000000000e+02
245  1.20000000000000000e+02
246  8.20000000000000000e+01
247  3.58000000000000000e+02
248  3.55000000000000000e+02
249  5.64000000000000000e+02
250  6.70000000000000000e+02
251  4.46000000000000000e+02
252  4.22000000000000000e+02
253  3.93000000000000000e+02
254  3.86000000000000000e+02
255  3.07000000000000000e+02
256  2.61000000000000000e+02
257  4.29000000000000000e+02
258  2.08000000000000000e+02
259  2.75000000000000000e+02
260  3.40000000000000000e+02
261  4.16000000000000000e+02
262  3.64000000000000000e+02
263  3.62000000000000000e+02
264  3.37000000000000000e+02
265  3.22000000000000000e+02
266  2.68000000000000000e+02
267  6.91000000000000000e+02
268  2.25000000000000000e+02
269  1.28000000000000000e+02
270  1.12000000000000000e+02
271  1.28000000000000000e+02
272  1.40000000000000000e+02
273  1.31000000000000000e+02
274  1.51000000000000000e+02
275  1.48000000000000000e+02
276  1.56000000000000000e+02
277  1.84000000000000000e+02
278  1.63000000000000000e+02
279  2.03000000000000000e+02
280  2.65000000000000000e+02
281  2.54000000000000000e+02
282  3.53000000000000000e+02
283  3.70000000000000000e+02
284  4.49000000000000000e+02
285  5.25000000000000000e+02
286  5.63000000000000000e+02
287  6.61000000000000000e+02
288  7.23000000000000000e+02
289  8.53000000000000000e+02
290  9.67000000000000000e+02
291  7.19000000000000000e+02
292  3.96000000000000000e+02
293  4.46000000000000000e+02
294  5.10000000000000000e+02
295  5.08000000000000000e+02
296  4.75000000000000000e+02
297  3.30000000000000000e+02
298  2.19000000000000000e+02
299  3.83000000000000000e+02
300  3.05000000000000000e+02
301  2.65000000000000000e+02
302  3.24000000000000000e+02
303  3.37000000000000000e+02
304  3.74000000000000000e+02
305  4.53000000000000000e+02
306  6.15000000000000000e+02
307  5.58000000000000000e+02
308  7.22000000000000000e+02
309  8.64000000000000000e+02
310  1.06800000000000000e+03
311  1.30500000000000000e+03
312  6.98000000000000000e+02
313  9.85000000000000000e+02
314  4.33000000000000000e+02
315  4.52000000000000000e+02
316  4.41000000000000000e+02
317  4.35000000000000000e+02
318  6.38000000000000000e+02
319  1.13300000000000000e+03
320  1.35000000000000000e+03
321  1.43900000000000000e+03
322  1.22000000000000000e+03
323  1.20300000000000000e+03
324  9.91000000000000000e+02
325  9.45000000000000000e+02
326  6.88000000000000000e+02
327  5.39000000000000000e+02
328  3.95000000000000000e+02
329  2.77000000000000000e+02
330  2.23000000000000000e+02
331  1.03000000000000000e+02
332  9.20000000000000000e+01
333  3.70000000000000000e+02
334  3.56000000000000000e+02
335  5.08000000000000000e+02
336  5.93000000000000000e+02
337  6.78000000000000000e+02
338  7.04000000000000000e+02
339  6.55000000000000000e+02
340  7.03000000000000000e+02
341  6.29000000000000000e+02
342  5.87000000000000000e+02
343  5.84000000000000000e+02
344  4.87000000000000000e+02
345  4.54000000000000000e+02
346  3.99000000000000000e+02
347  6.43000000000000000e+02
348  5.71000000000000000e+02
349  4.65000000000000000e+02
350  3.85000000000000000e+02
351  2.88000000000000000e+02
352  2.54000000000000000e+02
353  1.89000000000000000e+02
354  1.88000000000000000e+02
355  1.42000000000000000e+02
356  1.17000000000000000e+02
357  1.77000000000000000e+02
358  1.10000000000000000e+02
359  2.31000000000000000e+02
360  1.36000000000000000e+02
361  1.65000000000000000e+02
362  2.03000000000000000e+02
363  2.40000000000000000e+02
364  3.43000000000000000e+02
365  4.80000000000000000e+02
366  1.25000000000000000e+02
367  1.16000000000000000e+02
368  1.01000000000000000e+02
369  1.92000000000000000e+02
370  2.19000000000000000e+02
371  3.05000000000000000e+02
372  3.90000000000000000e+02
373  1.72000000000000000e+02
374  1.42000000000000000e+02
375  1.49000000000000000e+02
376  2.61000000000000000e+02
377  2.37000000000000000e+02
378  3.25000000000000000e+02
379  2.85000000000000000e+02
380  3.22000000000000000e+02
381  1.90000000000000000e+02
382  4.28000000000000000e+02
383  2.39000000000000000e+02
384  2.86000000000000000e+02
385  2.41000000000000000e+02
386  1.92000000000000000e+02
387  1.92000000000000000e+02
388  1.69000000000000000e+02
389  2.12000000000000000e+02
390  3.53000000000000000e+02
391  2.45000000000000000e+02
392  2.86000000000000000e+02
393  1.90000000000000000e+02
394  9.00000000000000000e+01
395  9.40000000000000000e+01
396  8.10000000000000000e+01
397  1.53000000000000000e+02
398  1.20000000000000000e+02
399  1.70000000000000000e+02
400  5.40000000000000000e+01
401  1.50000000000000000e+02
402  1.88000000000000000e+02
403  3.15000000000000000e+02
404  3.78000000000000000e+02
405  3.96000000000000000e+02
406  2.45000000000000000e+02
407  2.91000000000000000e+02
408  2.41000000000000000e+02
409  2.05000000000000000e+02
410  6.29000000000000000e+02
411  3.61000000000000000e+02
412  3.95000000000000000e+02
413  3.42000000000000000e+02
414  2.28000000000000000e+02
415  3.77000000000000000e+02
416  3.36000000000000000e+02
417  5.36000000000000000e+02
418  2.53000000000000000e+02
419  1.55000000000000000e+02
420  2.11000000000000000e+02
421  1.15000000000000000e+02
422  1.34000000000000000e+02
423  2.21000000000000000e+02
424  2.12000000000000000e+02
425  4.04000000000000000e+02
426  1.06000000000000000e+02
427  7.00000000000000000e+01
428  7.40000000000000000e+01
429  9.20000000000000000e+01
430  8.70000000000000000e+01
431  1.47000000000000000e+02
432  2.05000000000000000e+02
433  6.85000000000000000e+02
434  1.93000000000000000e+02
435  1.41000000000000000e+02
436  1.31000000000000000e+02
437  2.40000000000000000e+02
438  4.90000000000000000e+02
439  4.44000000000000000e+02
440  8.44000000000000000e+02
441  9.59000000000000000e+02
442  9.91000000000000000e+02
443  1.30200000000000000e+03
444  1.20200000000000000e+03
445  1.08800000000000000e+03
446  7.29000000000000000e+02
447  1.04600000000000000e+03
448  3.37000000000000000e+02
449  4.31000000000000000e+02
450  3.79000000000000000e+02
451  1.36000000000000000e+02
452  2.62000000000000000e+02
453  2.52000000000000000e+02
454  2.38000000000000000e+02
455  2.83000000000000000e+02
456  2.08000000000000000e+02
457  1.54000000000000000e+02
458  1.67000000000000000e+02
459  8.10000000000000000e+01
460  1.32000000000000000e+02
461  1.76000000000000000e+02
462  1.90000000000000000e+02
463  2.39000000000000000e+02
464  2.06000000000000000e+02
465  1.43000000000000000e+02
466  9.30000000000000000e+01
467  1.60000000000000000e+02
468  9.40000000000000000e+01
469  1.80000000000000000e+02
470  1.99000000000000000e+02
471  2.55000000000000000e+02
472  3.71000000000000000e+02
473  3.68000000000000000e+02
474  3.60000000000000000e+02
475  2.38000000000000000e+02
476  2.04000000000000000e+02
477  8.20000000000000000e+01
478  1.63000000000000000e+02
479  1.33000000000000000e+02
480  2.70000000000000000e+02
481  3.32000000000000000e+02
482  3.08000000000000000e+02
483  4.09000000000000000e+02
484  4.20000000000000000e+02
485  5.40000000000000000e+02
486  4.71000000000000000e+02
487  4.98000000000000000e+02
488  3.87000000000000000e+02
489  3.50000000000000000e+02
490  5.10000000000000000e+02
491  3.92000000000000000e+02
492  3.35000000000000000e+02
493  3.06000000000000000e+02
494  3.36000000000000000e+02
495  3.21000000000000000e+02
496  3.81000000000000000e+02
497  2.29000000000000000e+02
498  2.36000000000000000e+02
499  2.66000000000000000e+02
500  2.48000000000000000e+02
501  2.49000000000000000e+02
502  2.08000000000000000e+02
503  2.11000000000000000e+02
504  1.71000000000000000e+02
505  1.67000000000000000e+02
506  2.32000000000000000e+02
507  2.35000000000000000e+02
508  2.99000000000000000e+02
509  2.34000000000000000e+02
510  1.76000000000000000e+02
511  1.89000000000000000e+02
512  2.30000000000000000e+02
513  3.60000000000000000e+02
514  4.97000000000000000e+02
515  8.45000000000000000e+02
516  9.44000000000000000e+02
517  9.45000000000000000e+02
518  1.38000000000000000e+02
519  3.15000000000000000e+02
520  4.89000000000000000e+02
521  6.99000000000000000e+02
522  9.65000000000000000e+02
523  8.92000000000000000e+02
524  1.47100000000000000e+03
525  1.40000000000000000e+03
526  8.28000000000000000e+02
527  8.93000000000000000e+02
528  7.08000000000000000e+02
529  5.11000000000000000e+02
530  3.13000000000000000e+02
531  1.30000000000000000e+02
532  7.10000000000000000e+01
533  1.79000000000000000e+02
534  2.91000000000000000e+02
535  3.77000000000000000e+02
536  4.96000000000000000e+02
537  4.17000000000000000e+02
538  5.27000000000000000e+02
539  4.77000000000000000e+02
540  3.61000000000000000e+02
541  4.54000000000000000e+02
542  3.75000000000000000e+02
543  3.05000000000000000e+02
544  1.75000000000000000e+02
545  6.30000000000000000e+01
546  5.00000000000000000e+01
547  9.80000000000000000e+01
548  1.40000000000000000e+02
549  2.27000000000000000e+02
550  3.30000000000000000e+02
551  3.27000000000000000e+02
552  6.92000000000000000e+02
553  6.88000000000000000e+02
554  3.27000000000000000e+02
555  3.07000000000000000e+02
556  2.42000000000000000e+02
557  1.60000000000000000e+02
558  9.20000000000000000e+01
559  4.60000000000000000e+01
560  8.00000000000000000e+01
561  7.30000000000000000e+01
562  1.15000000000000000e+02
563  1.85000000000000000e+02
564  2.94000000000000000e+02
565  2.80000000000000000e+02
566  1.74000000000000000e+02
567  1.07000000000000000e+02
568  5.90000000000000000e+01
569  9.10000000000000000e+01
570  4.40000000000000000e+02
571  3.43000000000000000e+02
572  4.50000000000000000e+02
573  5.66000000000000000e+02
574  6.33000000000000000e+02
575  7.75000000000000000e+02
576  7.98000000000000000e+02
577  8.41000000000000000e+02
578  7.87000000000000000e+02
579  7.25000000000000000e+02
580  6.36000000000000000e+02
581  5.19000000000000000e+02
582  4.89000000000000000e+02
583  1.75000000000000000e+03
584  5.20000000000000000e+01
585  2.97000000000000000e+02
586  5.78000000000000000e+02
587  6.93000000000000000e+02
588  8.14000000000000000e+02
589  1.27300000000000000e+03
590  1.31200000000000000e+03
591  1.48900000000000000e+03
592  1.02900000000000000e+03
593  8.69000000000000000e+02
594  1.34600000000000000e+03
595  3.10000000000000000e+01
596  3.70000000000000000e+01
597  7.20000000000000000e+01
598  1.36000000000000000e+02
599  1.17000000000000000e+02
600  1.62000000000000000e+02
601  1.41000000000000000e+02
602  9.40000000000000000e+01
603  5.80000000000000000e+01
604  3.70000000000000000e+01
605  4.20000000000000000e+01
606  2.69000000000000000e+02
607  2.77000000000000000e+02
608  3.68000000000000000e+02
609  3.98000000000000000e+02
610  2.79000000000000000e+02
611  2.33000000000000000e+02
612  2.30000000000000000e+02
613  1.90000000000000000e+02
614  1.52000000000000000e+02
615  1.32000000000000000e+02
616  2.52000000000000000e+02
617  3.32000000000000000e+02
618  3.96000000000000000e+02
619  4.94000000000000000e+02
620  5.94000000000000000e+02
621  6.01000000000000000e+02
622  6.45000000000000000e+02
623  5.46000000000000000e+02
624  4.99000000000000000e+02
625  4.82000000000000000e+02
626  1.45600000000000000e+03
627  2.72000000000000000e+02
628  1.04000000000000000e+02
629  1.20000000000000000e+02
630  1.23000000000000000e+02
631  1.00000000000000000e+02
632  1.28000000000000000e+02
633  1.19000000000000000e+02
634  1.26000000000000000e+02
635  1.15000000000000000e+02
636  1.34000000000000000e+02
637  1.52000000000000000e+02
638  1.52000000000000000e+02
639  2.53000000000000000e+02
640  2.53000000000000000e+02
641  2.88000000000000000e+02
642  3.01000000000000000e+02
643  3.80000000000000000e+02
644  4.32000000000000000e+02
645  5.09000000000000000e+02
646  5.35000000000000000e+02
647  6.50000000000000000e+02
648  6.49000000000000000e+02
649  8.15000000000000000e+02
650  5.53000000000000000e+02
651  3.62000000000000000e+02
652  3.51000000000000000e+02
653  4.12000000000000000e+02
654  4.21000000000000000e+02
655  4.92000000000000000e+02
656  4.51000000000000000e+02
657  4.77000000000000000e+02
658  8.30000000000000000e+02
659  5.40000000000000000e+02
660  4.50000000000000000e+02
661  4.51000000000000000e+02
662  4.26000000000000000e+02
663  4.67000000000000000e+02
664  5.08000000000000000e+02
665  5.47000000000000000e+02
666  3.84000000000000000e+02
667  4.50000000000000000e+02
668  5.51000000000000000e+02
669  6.16000000000000000e+02
670  7.03000000000000000e+02
671  4.70000000000000000e+02
672  6.21000000000000000e+02
673  2.89000000000000000e+02
674  3.09000000000000000e+02
675  3.12000000000000000e+02
676  3.51000000000000000e+02
677  3.83000000000000000e+02
678  6.63000000000000000e+02
679  1.02500000000000000e+03
680  1.39800000000000000e+03
681  1.27000000000000000e+03
682  1.06300000000000000e+03
683  7.74000000000000000e+02
684  6.14000000000000000e+02
685  5.71000000000000000e+02
686  5.23000000000000000e+02
687  3.97000000000000000e+02
688  3.32000000000000000e+02
689  2.90000000000000000e+02
690  1.84000000000000000e+02
691  1.54000000000000000e+02
692  5.62000000000000000e+02
693  3.82000000000000000e+02
694  4.92000000000000000e+02
695  6.05000000000000000e+02
696  5.98000000000000000e+02
697  6.07000000000000000e+02
698  6.27000000000000000e+02
699  6.07000000000000000e+02
700  5.38000000000000000e+02
701  5.00000000000000000e+02
702  4.44000000000000000e+02
703  3.71000000000000000e+02
704  3.23000000000000000e+02
705  2.90000000000000000e+02
706  4.62000000000000000e+02
707  3.79000000000000000e+02
708  3.15000000000000000e+02
709  2.60000000000000000e+02
710  2.19000000000000000e+02
711  1.74000000000000000e+02
712  1.45000000000000000e+02
713  1.22000000000000000e+02
714  9.90000000000000000e+01
715  9.70000000000000000e+01
716  1.39000000000000000e+02
717  1.05000000000000000e+02

==> anc/extended_data_release/vec_table_data_ext.txt <==
numXbins 718
0  1.41577889738605123e+01
1  1.40059930542382602e+01
2  1.27408572018973878e+01
3  2.30975958412790234e+01
4  3.57580026197132099e+01
5  2.84979383990690032e+01
6  2.37804130971216594e+01
7  5.02389479836882025e+00
8  6.08360111544530646e+00
9  7.67199241337789317e+00
10  2.32505599385834181e+01
11  2.46844767151940090e+01
12  2.98579301332980265e+01
13  1.51823571039599301e+01
14  9.81822185535193270e+00
15  7.12515425019218718e+00
16  1.38175485236213369e+01
17  3.14962073229680861e+01
18  2.58098857509732866e+01
19  3.74533189025946029e+01
20  1.90178187495464179e+01
21  5.15155251186975160e+00
22  1.05716577314841675e+01
23  4.19242914585087760e+01
24  2.12939432049084445e+01
25  1.92753714764353390e+01
26  7.38762287866790768e+00
27  4.33241391703472090e+00
28  7.44957787346604317e+00
29  1.13458263361685248e+01
30  1.15315922650857061e+01
31  1.94079450915230716e+01
32  7.08626833931045841e+00
33  4.15380118959140088e+00
34  2.74893852068893629e+00
35  6.91480881334099795e-01
36  1.09859222795821410e+00
37  9.58865411396622180e-01
38  4.07111346624114245e-01
39  9.75850416044085511e-01
40  4.07111346624114245e-01
41  4.07111346624114245e-01
42  0.00000000000000000e+00
43  0.00000000000000000e+00
44  7.56698064290178252e+01
45  6.20527715390740724e+01
46  5.03546356496057044e+01
47  5.66256121734630256e+01
48  4.32804364133559076e+01
49  1.48930716676631434e+01
50  1.56015375536447056e+01
51  4.48496054067539731e+01
52  6.02215752190129692e+01
53  4.51302272175592947e+01
54  1.88173051158688338e+01
55  6.53451427453795120e+00
56  7.17012424034285978e+00
57  6.22824383359370071e+00
58  2.64285107121307306e+01
59  1.37046385148808110e+01
60  3.74668984296728658e+00
61  2.68206762430399914e+00
62  1.24323494610660790e+00
63  8.53108604129956816e-01
64  2.72703761445467086e+00
65  2.84369534709985605e-01
66  8.99908326051690111e+00
67  2.54234080774240745e+00
68  6.91480881334099795e-01
69  1.54458948546405672e+00
70  5.68739069419971210e-01
71  0.00000000000000000e+00
72  2.84369534709985605e-01
73  0.00000000000000000e+00
74  9.21658189884194989e+00
75  1.24323494610660790e+00
76  1.22133403987234268e+00
77  0.00000000000000000e+00
78  9.75850416044085511e-01
79  5.51754064772507991e-01
80  4.64852039947242872e+01
81  9.64508814800354912e+01
82  9.97492377101326468e+01
83  8.23394738648660223e+01
84  7.62884313901752620e+01
85  4.83251629957540700e+01
86  4.78051416403894365e+01
87  3.58686753285666811e+01
88  3.37553467736826462e+01
89  9.97984957814778895e+00
90  5.55866385849386546e+00
91  4.33241391703472090e+00
92  1.65215170541595988e+01
93  3.87962265766989276e+01
94  3.90575270274925117e+01
95  2.78223734001774545e+01
96  2.67237811722192404e+01
97  6.65725608645207956e+00
98  1.65034629273072220e+00
99  2.36372808029908699e+00
100  8.32950328541706675e+00
101  2.27327758831058375e+01
102  2.19124691105886669e+01
103  1.85536683097109716e+01
104  9.89224595321072897e+00
105  3.86943165488141538e+00
106  3.15604986731305015e+00
107  2.50345489686067868e+00
108  3.17795077354731559e+00
109  9.99191868120844973e+00
110  1.64157602468929333e+01
111  1.57133784401803158e+01
112  1.71401420153170463e+01
113  1.59576938863264299e+01
114  1.44081884992755711e+01
115  1.29693558210781799e+01
116  4.06502938697219829e+00
117  1.93471582744070769e+00
118  1.09859222795821410e+00
119  2.52043990150814201e+00
120  1.16422649739391719e+01
121  1.85061187733377821e+01
122  2.30658631318711542e+01
123  1.88232901396605499e+01
124  2.37147103784188680e+01
125  2.33902867551450093e+01
126  3.79249647902393718e+01
127  3.38003167638333224e+01
128  2.02659695972398275e+01
129  5.53676295225960047e+00
130  4.33241391703472090e+00
131  6.23760269846657849e+01
132  6.33518774007098671e+01
133  4.29050577761396639e+01
134  3.01604528503376166e+01
135  2.48630894426373281e+01
136  2.64235948105439320e+01
137  2.24132681614187845e+01
138  2.29480372215438280e+01
139  2.30949172395792779e+01
140  1.63017811159474917e+01
141  1.22060881417723408e+01
142  1.20882622314450145e+01
143  1.42465607764797149e+01
144  1.28685149153983183e+01
145  5.41893704193227421e+00
146  1.10565408998717380e+01
147  4.17078619423886465e+00
148  9.72453415114592801e+00
149  1.12850395190525319e+01
150  1.25841453806883319e+01
151  9.15087918013915491e+00
152  2.34182717406482155e+00
153  2.64809761500907292e+00
154  9.12182507243102947e+00
155  1.06445136516608212e+01
156  2.25760640618967834e+01
157  3.77414361612092506e+01
158  5.22263273600433564e+01
159  1.95661673367497269e+00
160  3.76367484761474991e+00
161  9.81330595376513060e+00
162  2.36237012759126053e+01
163  4.85864634465476541e+01
164  7.15307529441868155e+01
165  1.25755889370878862e+02
166  1.23166341273098737e+02
167  7.86351744658268927e+01
168  5.33139196071458343e+01
169  2.60553693748015469e+01
170  1.22729590381572784e+01
171  6.10550202167957146e+00
172  2.35881217871228532e+00
173  8.53108604129956816e-01
174  2.21908536215069319e+00
175  6.21125882894623782e+00
176  9.79632094911766771e+00
177  1.88414433219901554e+01
178  2.22528086163050673e+01
179  3.34599772581169148e+01
180  2.89100647027571469e+01
181  3.06480146204249309e+01
182  1.83384069712729811e+01
183  1.84222628723053816e+01
184  7.18219334340352056e+00
185  3.35656350099063605e+00
186  6.91480881334099795e-01
187  1.10350812954501598e+00
188  5.68739069419971210e-01
189  3.31767759010890728e+00
190  9.83029095841259348e+00
191  2.28252954096296996e+01
192  3.91364670269381065e+01
193  7.25356574679390320e+01
194  7.63529659311959108e+01
195  3.41258095093120914e+01
196  2.61879429898892795e+01
197  6.79698290301367170e+00
198  3.44041940202303609e+00
199  1.09859222795821410e+00
200  1.38296176266819959e+00
201  1.26021995075407101e+00
202  1.67224719896498719e+00
203  4.52202662533378685e+00
204  1.19315504102359604e+01
205  2.26927217945419670e+01
206  2.38690858442636369e+01
207  1.36498367215565342e+01
208  3.86943165488141538e+00
209  1.09859222795821410e+00
210  2.48646989221321579e+00
211  2.92004192612588511e+01
212  1.19047336024148933e+01
213  1.88271369190424380e+01
214  1.84003619660711166e+01
215  1.99838373624168995e+01
216  2.09208018675792573e+01
217  2.68526070634023100e+01
218  2.56361889251167732e+01
219  2.03191619110692763e+01
220  2.54866303053815741e+01
221  2.89172179042310091e+01
222  3.07510928259918508e+01
223  4.19730091725641046e+01
224  2.67765283445462558e+02
225  9.75850416044085511e-01
226  6.95369472422272672e+00
227  1.93482273966119926e+01
228  3.19115409932709753e+01
229  4.81136493812207533e+01
230  1.10816778590860139e+02
231  1.25470450713963956e+02
232  1.35136876649693647e+02
233  5.86211148180197199e+01
234  3.13126786939379649e+01
235  1.82776201541569883e+01
236  1.81197401552657889e+00
237  8.53108604129956816e-01
238  2.52043990150814201e+00
239  3.44041940202303609e+00
240  5.00690979372135736e+00
241  2.23607036679815652e+00
242  2.34182717406482155e+00
243  4.31051301080045590e+00
244  2.23607036679815652e+00
245  1.66733129737818531e+00
246  8.53108604129956816e-01
247  1.34931249003474818e+01
248  5.78224657608785719e+00
249  7.91747603720615167e+00
250  9.80839005217832849e+00
251  6.92464061651460216e+00
252  5.57073296155452713e+00
253  9.40127870555421374e+00
254  1.25962144837489944e+01
255  1.11463818246958564e+01
256  1.93361582935513283e+01
257  8.88653245139125119e+01
258  2.05695614364843351e+01
259  1.54777266195256615e+01
260  2.11980182008153832e+01
261  2.24314213437483865e+01
262  2.07859909526044646e+01
263  2.05186064225419464e+01
264  1.94419151008179973e+01
265  1.86288605852519105e+01
266  3.17197900405620778e+01
267  1.78046850327420088e+02
268  7.30493515531764981e+00
269  3.33466259475637061e+00
270  4.27654300150553013e+00
271  9.31742280452181504e+00
272  5.84303339320385096e+00
273  4.02614347609047041e+00
274  8.18486056726867339e+00
275  4.20967210512059253e+00
276  1.06494295532476251e+01
277  1.12789554397835872e+01
278  4.43817072430138637e+00
279  1.38224644252081372e+01
280  2.39250558152700563e+01
281  2.30341304224632850e+01
282  2.92212510452882022e+01
283  3.58943239587055984e+01
284  4.63855312667265665e+01
285  4.28491868606104731e+01
286  5.24131624111654588e+01
287  4.81125802590158287e+01
288  4.99108756919869165e+01
289  4.71695316745845332e+01
290  3.92860256466733091e+01
291  2.10133213941031194e+01
292  9.87409277088112347e+00
293  8.28570147294853676e+00
294  6.10550202167957146e+00
295  7.08135243772365719e+00
296  4.29352800615299302e+00
297  5.39703613569800833e+00
298  1.99887532640037016e+01
299  6.07903142884329384e+01
300  4.96242688573898789e+01
301  4.80396252833619499e+01
302  6.50970795753287348e+01
303  6.06446024480796382e+01
304  5.75987839878073657e+01
305  4.61388794652161636e+01
306  3.66549130363116973e+01
307  2.43102662556599043e+01
308  2.21020818188877328e+01
309  1.43243325982431706e+01
310  1.26011303853357948e+01
311  2.21980068229807941e+01
312  9.83520685999939559e+00
313  1.75264215779118118e+01
314  5.67648976882119261e+00
315  4.86718297715976611e+00
316  5.13456750722228872e+00
317  3.78557575384901490e+00
318  7.58971368705164764e+01
319  1.28377170178066876e+02
320  1.14203564377241037e+02
321  1.13389782985805496e+02
322  7.55618123218640960e+01
323  3.20162286783327232e+01
324  1.96534287153513283e+01
325  1.07053004687768158e+01
326  3.92530257041060704e+00
327  2.07444264400229939e+00
328  3.88641665952887827e+00
329  2.66508261965653581e+00
330  2.60921170412734416e+00
331  1.40486266890246481e+00
332  5.68739069419971210e-01
333  5.06171042780814275e+01
334  3.69343666694348798e+01
335  4.27872318658123376e+01
336  4.18842373699449055e+01
337  4.61838494553668397e+01
338  4.53866117667660731e+01
339  5.64722067743459348e+01
340  4.78670966351875791e+01
341  3.65749039146611850e+01
342  3.17257750643537975e+01
343  2.96453473965597780e+01
344  2.78284574794463992e+01
345  2.07761591494308639e+01
346  1.64875470448646730e+01
347  1.91975996546718832e+01
348  1.51095011837832764e+01
349  1.14016972516977155e+01
350  5.11266660098802284e+00
351  2.05745763935483605e+00
352  1.09859222795821410e+00
353  9.75850416044085511e-01
354  8.14222693248228491e-01
355  0.00000000000000000e+00
356  0.00000000000000000e+00
357  0.00000000000000000e+00
358  0.00000000000000000e+00
359  3.56899635456461297e+01
360  4.10333660657020047e+01
361  5.12734469724384567e+01
362  7.12452152317947025e+01
363  7.27361711016166197e+01
364  8.38183606316272858e+01
365  5.74480571903900241e+01
366  1.30690285490759024e+01
367  2.47902335224606745e+01
368  3.52598821705828342e+01
369  5.39748359567542053e+01
370  6.38855773386299930e+01
371  8.16004434471587388e+01
372  3.33470672493763942e+01
373  2.72525652085525643e+01
374  3.02907891655382926e+01
375  4.50134704294368930e+01
376  8.17379329638332592e+01
377  5.81033307625421429e+01
378  6.65955308929599852e+01
379  3.22605441244788409e+01
380  1.55456666381155131e+01
381  4.21867600869844921e+01
382  1.18697948263407085e+02
383  4.40995750081909392e+01
384  3.56001226208220132e+01
385  1.44131044008623732e+01
386  7.87859012632442202e+00
387  5.14170205683819361e+01
388  4.55410862880880671e+01
389  3.07510928259918508e+01
390  3.79188807109704271e+01
391  1.47144589402198243e+01
392  9.93604776567925896e+00
393  3.60696302640569488e+00
394  2.31667040375510176e+01
395  4.04804438232473540e+00
396  6.40685656103702073e+00
397  1.54458948546405672e+00
398  1.12049313419247909e+00
399  3.36144517794389159e+01
400  9.75850416044085511e-01
401  9.75850416044085511e-01
402  9.75850416044085511e-01
403  6.83176639836624418e+01
404  6.27820692090849803e+01
405  8.78833900185994850e+01
406  6.81910753923664288e+01
407  6.97916348488368925e+01
408  3.53339062684416305e+01
409  3.30407968084321411e+01
410  1.50803047799836236e+02
411  1.26886214308244945e+02
412  1.26685700674567357e+02
413  8.76489063756269786e+01
414  4.39488482107736047e+01
415  6.44504696286680883e+01
416  6.87100276255261520e+01
417  1.59576839807787081e+02
418  6.65117740474047991e+01
419  2.89610197166995356e+01
420  3.72674539182002036e+01
421  1.71170729314006387e+01
422  1.71960129308462371e+01
423  2.84968692768640892e+01
424  1.74464124562612959e+01
425  6.27518469236947141e+01
426  1.10395558952242752e+01
427  5.69839067505545760e+00
428  5.80414748232212307e+00
429  3.21192078284224181e+00
430  1.65034629273072220e+00
431  4.59979844709724350e+00
432  4.46007163053565137e+00
433  6.44120250195990423e+01
434  5.98276020976544309e+00
435  3.37354850563809894e+00
436  1.82895902017404222e+00
437  4.98992478907389447e+00
438  1.95170083208817102e+00
439  6.24856305713143314e+01
440  1.01680106758191471e+02
441  1.28033524250258495e+02
442  1.34396578998826982e+02
443  2.19902661410049120e+02
444  2.26766956511260389e+02
445  1.95790671488179726e+02
446  1.57608153971051422e+02
447  2.25816853780832474e+02
448  6.08972392733817500e+01
449  6.65155217713094657e+01
450  9.60233796511947020e+01
451  1.72009288324330392e+01
452  3.92580406611700994e+01
453  4.78900666636267545e+01
454  4.26814750585456721e+01
455  5.65039394837538040e+01
456  3.36813226758238500e+01
457  1.54278407277881868e+01
458  2.38461158158244544e+01
459  1.33533980837858870e+01
460  2.18297813872384054e+01
461  2.35349294732934027e+01
462  2.59314593852052724e+01
463  4.20530182942146240e+01
464  3.82493884135132305e+01
465  1.36377676184958734e+01
466  2.35881217871228532e+00
467  5.45290705122719999e+00
468  1.12570545335493222e+01
469  1.56185225582921685e+01
470  2.80048329070026583e+01
471  2.63468921109853937e+01
472  5.73921862748608334e+01
473  7.47525055302026686e+01
474  8.02465357921986566e+01
475  5.23731083226015812e+01
476  3.51612785647900310e+01
477  1.42175066687715894e+01
478  7.38762287866790768e+00
479  2.06742491215460866e+01
480  2.49737621514907957e+01
481  2.86036952063356722e+01
482  3.94367524440906436e+01
483  6.39535173572198516e+01
484  8.00837398917206542e+01
485  1.11245691788241288e+02
486  1.32965340823916137e+02
487  1.30091080945090567e+02
488  8.40288051239556921e+01
489  9.42114056356681431e+01
490  9.69225273676802601e+01
491  4.89365356999604373e+01
492  5.43845268496008316e+01
493  3.34769622627643813e+01
494  3.15751473224136809e+01
495  3.61639457886551838e+01
496  4.01282333254247447e+01
497  4.87360220662828567e+01
498  3.19383578010920424e+01
499  3.96942061155023396e+01
500  3.23734541332193615e+01
501  4.32283132217313764e+01
502  3.00426269400102903e+01
503  2.72548025084396244e+01
504  3.02140864659797472e+01
505  3.21657872980679258e+01
506  4.48677585890835786e+01
507  4.55263385833276715e+01
508  6.37507664236552074e+01
509  3.69513516740823462e+01
510  2.49337080629269252e+01
511  2.96842333074415059e+01
512  1.36377676184958734e+01
513  2.29163045121359588e+01
514  7.97566376667470536e+01
515  1.87134606335078985e+02
516  2.29055591371495780e+02
517  2.40466679124554389e+02
518  5.15155251186975160e+00
519  4.23982737015178230e+01
520  1.02552978024145858e+02
521  1.49733068377773463e+02
522  1.63691755086496755e+02
523  1.46902853502274638e+02
524  2.35067504744446580e+02
525  2.25540607514324051e+02
526  1.30332717789536929e+02
527  1.94483343302865165e+02
528  1.26471949760146970e+02
529  1.08249032343837030e+02
530  3.94816233787640840e+01
531  5.86001839785131473e+00
532  2.93246714971905842e+00
533  3.25898836493394981e+01
534  7.16803115639220181e+01
535  9.23069120936176830e+01
536  1.09393762739628045e+02
537  8.31559338580013048e+01
538  9.03847066710503242e+01
539  8.21959993243997644e+01
540  7.51777700591563871e+01
541  1.23551551713488578e+02
542  7.86706548991394214e+01
543  7.34801174209107160e+01
544  2.98968160441797508e+01
545  3.07219396628065011e+00
546  1.93471582744070769e+00
547  8.83253963613424276e+00
548  2.78174574985906524e+01
549  4.77624089501258311e+01
550  3.74702048517648407e+01
551  4.20617809751833107e+01
552  8.86259249693531928e+01
553  8.77508164035117488e+01
554  3.84619711502514718e+01
555  4.57356148979739388e+01
556  3.72357212087923273e+01
557  3.33640522540238607e+01
558  7.91256013561934957e+00
559  1.82895902017404222e+00
560  2.36372808029908699e+00
561  4.96310798125282737e+00
562  1.39791762464171931e+01
563  2.39650108483566981e+01
564  6.32779523583282995e+01
565  6.40849227946254416e+01
566  2.27146227007762320e+01
567  1.61363066137697508e+01
568  5.94879020047051643e+00
569  3.19985167978158058e+00
570  7.53941005197992951e+01
571  5.37028777714403418e+01
572  7.32747869411235513e+01
573  8.25494770553817432e+01
574  1.02149272155090941e+02
575  1.25315249316772508e+02
576  1.49923023332407979e+02
577  1.40454531484133355e+02
578  1.31144604127420877e+02
579  1.15071321630654168e+02
580  9.97563909116065020e+01
581  8.45986133155805931e+01
582  8.38183606316272858e+01
583  3.58764669242811237e+02
584  4.86226707557296400e+00
585  1.73236706443471675e+01
586  4.58156240196244511e+01
587  6.98595748674267583e+01
588  1.01348628988920979e+02
589  1.76493399105510122e+02
590  1.94855944282904431e+02
591  2.97194201325902213e+02
592  2.31390893164478967e+02
593  2.17440771025769891e+02
594  3.19332303935392360e+02
595  4.29352800615299302e+00
596  2.91056624348479298e+00
597  4.29844390773979512e+00
598  7.79965012687882364e+00
599  7.61120559626190030e+00
600  1.10504568206027933e+01
601  1.18828326961806283e+01
602  6.96352652739633093e+00
603  6.63535518021781456e+00
604  2.60429580254054205e+00
605  1.95170083208817102e+00
606  2.72196643214625560e+01
607  2.36916412945024604e+01
608  3.88570133938149240e+01
609  4.00345456212187401e+01
610  3.05932128271006576e+01
611  3.11801050788502323e+01
612  2.25650640810410366e+01
613  2.68317752793729625e+01
614  2.15771445619362900e+01
615  2.02062519023287521e+01
616  6.49451846002292541e+01
617  6.37688205505075842e+01
618  7.31119910406455489e+01
619  9.28355970744737959e+01
620  1.14385924828589012e+02
621  1.69101400682545346e+02
622  1.47150673481467180e+02
623  1.24636906660703985e+02
624  9.75033355401608901e+01
625  8.58516800648608012e+01
626  2.91867783810493790e+02
627  3.00463746639149463e+01
628  1.33095962713173570e+01
629  2.16560845613818884e+01
630  2.10533754826669899e+01
631  2.12538891163445740e+01
632  2.69133938805183064e+01
633  3.15252614306762098e+01
634  3.07619937513703690e+01
635  3.01604528503376166e+01
636  3.10452941638754396e+01
637  4.29817604756982021e+01
638  5.97694938822381800e+01
639  8.75333177651866947e+01
640  6.91220548737370564e+01
641  8.86576576787610691e+01
642  1.01522424870254724e+02
643  1.26093892521230970e+02
644  1.22621013533930622e+02
645  1.21060264975165779e+02
646  1.37630400687903489e+02
647  1.14803937100591639e+02
648  1.05910610647341414e+02
649  8.70061432083482060e+01
650  5.21737628666061397e+01
651  2.58876575727367459e+01
652  1.92704555748485369e+01
653  1.51604561977256651e+01
654  1.77526828972055455e+01
655  9.38429370090674908e+00
656  1.38492812330292043e+01
657  7.77091108860430495e+01
658  1.70887627012455766e+02
659  1.25609450654656101e+02
660  1.38975986963707555e+02
661  1.19266246031014362e+02
662  1.06718848316797931e+02
663  1.18984654153481330e+02
664  1.37506589753784453e+02
665  1.03120548915883688e+02
666  6.59320349971290796e+01
667  8.10317043777387624e+01
668  7.53283978010965001e+01
669  7.19839034031665221e+01
670  7.33656969881525924e+01
671  4.56528281191464558e+01
672  7.99599289576016190e+01
673  2.13618832234982996e+01
674  2.04249187183359417e+01
675  1.86726623977204405e+01
676  2.34242567644399386e+01
677  7.64488909352889721e+01
678  1.29411570111339898e+02
679  2.19480075482795144e+02
680  3.44302847127893529e+02
681  3.24830367495349833e+02
682  2.38529185639936742e+02
683  1.34044269445527163e+02
684  5.96917220604747314e+01
685  3.95243560690277036e+01
686  2.74092770297616219e+01
687  1.93799601060198654e+01
688  1.08450272853384071e+01
689  1.15074540589643828e+01
690  8.47414600356546011e+00
691  4.92305389268895777e+00
692  1.49706494760810642e+02
693  9.66841969453258514e+01
694  1.04900790222002399e+02
695  1.15522333845224040e+02
696  1.12409644488566840e+02
697  1.39948188711324207e+02
698  1.25859408878258478e+02
699  1.08896810468179837e+02
700  1.05919373328310087e+02
701  7.58570827819525988e+01
702  7.50406227888173163e+01
703  6.07536656774382777e+01
704  5.79208712557169321e+01
705  4.91979352062312358e+01
706  6.37968055360107940e+01
707  4.32162441186707156e+01
708  2.81905988359198396e+01
709  1.89120619422797525e+01
710  1.92134164816372035e+01
711  8.46431420039185767e+00
712  8.60895691854025102e+00
713  9.60670824081860175e+00
714  7.18710924499032267e+00
715  4.45515572894884926e+00
716  9.57273823152367420e+00
717  5.72029158128972259e+00
